Prospects for high-resolution probes of galaxy dynamics tracing background cosmology in MaNGA

Large-$N$ galaxy surveys offer unprecedented opportunities to probe weak gravitation in galaxy dynamics that may contain correlations tracing background cosmology. Of particular interest is the potential of finite sensitivities to the background de Sitter scale of acceleration $a_{dS}=cH$, where $H$ is the Hubble parameter and $c$ is the velocity of light. At sufficiently large $N$, this is possibly probed by ensemble-averaged ("stacked") rotation curves (RCs) at resolutions on par with present estimates of the Hubble parameter $H_0$. Here, we consider the prospect for studies using the large $N$ Mapping Nearby Galaxies at Apache Point Observatory (MaNGA) at APO survey. In a first and preliminary step, we consider unbiased control of sub-sample size by consistency in the three Position Angles, $\theta$ , from photometry and velocity fields of gas and stars by spectroscopy within $30^\circ$. In sub-samples of size $N=N_i(\theta)$, the scatter in-the-mean $\sigma/\sqrt{N}$ is found to reach one percent levels, differentiated over inclination angle $i$ and $\theta$. In regular propagation of uncertainties, this scatter contributes $\kappa\sigma/\sqrt{N}$ to the standard error in-the-mean to the observable, where $\kappa$ is determined by the choice of observables. As a lower bound to scatter in stacked RCs, MaNGA hereby appears promising for high-resolution analysis of sensitivity to RCs to background cosmology, notably across a sharp $C^0$-transition (van Putten 2018) of Newtonian to anomalous dynamics across $a_{dS}$ and, further out, the baryonic Tully-Fisher relation. In turn, these markers provide a novel measurement of cosmological parameters.

==> anc/supp.data_delPA_b_30deg.txt <==
# PA_g [deg] : Position Angle from gas velocity map from MaNGA data.
# PA_s [deg] : Position Angle from stellar velocity map from MaNGA data.
# PA_mppi [deg] : Position angle from Sersic fit from MPP VAC i-band data.
# ba_mppi : Axis ratio (semiminor/semimajor) from Sersic fit from MPP VAC i-band data.
# MPP VAC : MaNGA PyMorph Photometric Value Added Catalog.(https://www.sdss4.org/dr17/data_access/value-added-catalogs/?vac_id=manga-pymorph-dr17-photometric-catalog)
    plateifu    PA_g    PA_s  PA_mppi  ba_mppi 
  9048-12701  163.75    0.25     87.0     0.78 
  8554-12701   55.36   49.07     37.0     0.79 
  8080-12701    6.47    1.82    178.0      0.8 
  8329-12701  135.24  134.84    139.0      0.8 
  8611-12701  155.21  152.87    166.0     0.78 
  9028-12701   37.38    39.3     55.0     0.86 
  8991-12701   75.91   67.38     70.0     0.81 
  7495-12701   144.4   141.5    124.0     0.79 
  8144-12701   75.12   68.08     74.0     0.83 
  9486-12701  152.44  150.95    155.0     0.79 
  8444-12701   15.84   18.01    170.0     0.81 
  8329-12702   37.75   32.95     27.0     0.79 
  8943-12702   85.15   86.31    101.0     0.78 
  9029-12702   95.77    96.7     85.0     0.79 
  8137-12702  117.59  118.22    122.0     0.85 
  8442-12702  114.52  120.26    117.0      0.8 
  8720-12702  159.41  155.08    139.0     0.85 
  8326-12702   84.86   80.23     92.0     0.81 
  8443-12702   48.33   47.99     52.0     0.83 
  8486-12702   79.97   98.91     66.0     0.86 
  8568-12702  157.69  157.51    157.0     0.86 
  8983-12702   24.97    26.4     25.0     0.83 
  8548-12702    42.9   43.69     42.0     0.78 
  8147-12703  177.42   172.2    167.0     0.82 
  8454-12703    9.51    7.93      5.0     0.79 
  9502-12703   20.29   20.76      4.0     0.79 
  8548-12703   72.62   67.84     53.0     0.81 
  8714-12703   73.76   69.03     60.0     0.87 
  9194-12703   35.31   32.63     26.0     0.79 
  8552-12703   32.42   29.68     35.0     0.86 
  8481-12704  103.46  104.54    113.0     0.86 
  8944-12704  145.74  145.66    145.0     0.79 
  9493-12704    3.88    4.94    162.0     0.81 
  8466-12704   15.71   18.35     28.0     0.78 
  8077-12704  172.23  170.65    169.0     0.84 
  8611-12705  112.74  129.65    112.0     0.78 
  8945-12705   162.9  161.99    160.0     0.82 
  8263-12705  116.65  118.15    117.0     0.81 
  9002-12705  136.36  130.78    110.0     0.85 
  8252-12705  108.66  107.99    106.0     0.81 
  8716-12705   50.13   42.96     63.0     0.84 
   9506-1901   66.29   62.94     39.0     0.85 
   8134-1901  151.84  154.72    140.0     0.84 
   8330-1902   89.78   92.52    103.0     0.85 
   8452-1902    19.0   23.93     12.0     0.87 
   8715-1902   86.97   85.74     61.0     0.84 
   8333-1902   46.35   52.11     58.0      0.8 
   8484-1902  159.14  160.77    163.0     0.83 
   7495-3701  157.75  156.57    158.0     0.84 
   8333-3701  149.56  148.58    161.0     0.86 
   8606-3701  124.77  124.39    126.0     0.79 
   9506-3701   48.59    51.7     41.0     0.86 
   8138-3701  139.16  136.14    125.0     0.79 
   8322-3701  138.16  142.37    157.0     0.84 
   9508-3701  128.92  151.13    133.0     0.86 
   8462-3701  110.49  116.18    117.0     0.81 
   8459-3702  102.99   105.4    107.0     0.84 
   8258-3702    3.42  175.52     63.0     0.86 
   8595-3702  138.94  138.93    114.0     0.78 
   8147-3702  127.93   135.6    160.0     0.86 
   8338-3702   84.35   70.35     89.0     0.83 
   8941-3702    81.6   65.74     73.0     0.78 
   9881-3702  116.11  115.29    107.0     0.85 
   8466-3702   32.04   25.28     37.0     0.85 
   9033-3703  155.69  152.16    174.0     0.84 
   8726-3703  123.49  123.53    126.0     0.85 
   8462-3703   93.12   86.29     90.0     0.84 
   8714-3703  179.04  166.78    150.0      0.8 
   7977-3703  168.94  167.85    173.0     0.79 
   8320-3704   123.9  124.41    127.0     0.81 
   8078-3704    7.16    6.81     16.0     0.78 
   8464-3704   74.68   72.17     58.0     0.84 
   9493-3704  122.95  111.98     96.0     0.86 
   8458-3704  157.67  147.36    143.0     0.82 
   8461-3704  102.26  104.63    107.0     0.84 
   8447-3704   53.04   52.37     25.0     0.78 
   8995-6101  108.69    96.3    100.0      0.8 
   8320-6101    5.94    7.19     30.0     0.79 
   8322-6101    41.4   44.47     42.0     0.84 
   9044-6101   96.02   95.46     99.0     0.79 
   9028-6101  138.93  144.74    142.0     0.86 
   8318-6101  148.39  156.15    170.0     0.84 
   8258-6101  103.07  126.77    114.0     0.81 
   9507-6102   86.59   92.33     88.0     0.83 
   8330-6102  162.51  171.49    151.0     0.86 
   8595-6102   50.11   48.62     50.0     0.82 
   9024-6102  117.03  116.47    123.0     0.82 
   8261-6102    6.52    9.72      8.0     0.82 
   8084-6102   57.48   69.14     72.0     0.86 
   8147-6103  174.29  176.26    168.0     0.78 
   8134-6103  117.61  102.97    119.0      0.8 
   8443-6103  151.75  149.88    153.0     0.86 
   8595-6103  118.23  113.64    127.0     0.79 
   8977-6103   19.51   18.02     34.0     0.84 
   8602-6103    9.14    5.47    172.0     0.84 
   8548-6103   29.74   38.85     25.0     0.81 
   9027-6103  118.37  120.58    124.0     0.82 
   9510-6103   78.39   81.26     72.0     0.87 
   8329-6104   97.06   96.27    101.0     0.82 
   8259-6104   28.47   25.13     33.0     0.86 
   9493-9101    74.4   64.63     49.0     0.81 
   8626-9101  171.61  169.69    169.0     0.82 
   8616-9102   90.02   93.31     96.0     0.82 
   8567-9102   56.24   61.18     74.0      0.8 
   9041-9102  125.31  124.36    126.0     0.78 
   8997-9102  137.67  138.82    122.0     0.86 
   8727-9102   37.95   66.38     28.0     0.79 
   8140-9102   59.18   61.99     67.0     0.87 
   8947-9102   32.87   25.15     11.0     0.81 
   8937-9102    6.06   14.01      9.0     0.84 
   9868-9102    3.99     4.0      5.0     0.79 
  10213-6103   16.81   28.03     34.0     0.81 
  10216-9102   38.01   41.51     20.0     0.84 
 10218-12702   50.96   60.99     73.0     0.82 
 10221-12705   154.9  158.57    146.0     0.79 
 10498-12702   19.61   11.36     38.0     0.86 
 10498-12704    3.92    3.77    175.0     0.83 
  10500-1901   73.76   71.31     77.0     0.85 
  10503-9102    8.57  178.55     89.0     0.84 
  10504-6104   79.01   77.08     75.0     0.81 
  10505-9101  136.63  148.03    150.0     0.85 
  10506-6101   97.42  104.12     98.0     0.85 
  10507-3704  162.02  164.96    156.0     0.82 
 10510-12704   10.92    8.08     12.0     0.87 
  10517-3701   58.39   67.63     68.0     0.79 
  10520-9101  132.63  130.49    133.0      0.8 
 10845-12704  135.26  126.05    136.0      0.8 
  10845-9102  123.07  124.47    108.0     0.79 
 11010-12705  116.16  116.25    110.0     0.86 
  11010-6102   114.7  113.92     84.0     0.85 
 11012-12702   39.92   38.41     11.0      0.8 
  11012-9102   28.26   26.95      4.0     0.82 
 11016-12704  129.74   133.3    138.0     0.86 
  11019-6104   81.55   77.95     90.0     0.81 
 11022-12703    8.81    8.92     12.0     0.78 
 11746-12701  136.84  139.99    128.0      0.8 
  11746-3701   61.24   52.33     35.0     0.82 
  11757-6104   84.69   82.64     63.0     0.85 
  11761-6102  117.45  112.96    117.0     0.87 
 11824-12701   91.48   99.08    103.0     0.82 
 11833-12703  108.22  128.61    110.0     0.82 
  11868-6104   84.31   84.14    107.0     0.83 
  11871-6104   97.35   94.96     97.0     0.84 
  11872-9101   26.06   28.56     19.0     0.84 
  11942-9101   10.82    8.14     13.0     0.84 
 11945-12702  134.75  145.81    131.0     0.83 
  11983-3701  105.06   124.6    102.0     0.81 
  7963-12705  140.24  132.46    127.0     0.82 
   8152-9101   54.05   63.28     48.0     0.84 
   8245-6101   42.59   31.65     41.0     0.78 
  8248-12704  132.38  134.31    143.0     0.81 
  8260-12701  134.77  130.61    136.0     0.81 
  8324-12703  160.35  153.03    164.0      0.8 
   8327-3703   54.25   54.48     70.0     0.78 
   8337-3703  127.94  129.85    137.0     0.79 
  8438-12702   91.03   91.05     95.0     0.83 
  8438-12704    62.9   53.83     67.0     0.84 
   8438-9101   48.13   47.44     41.0     0.85 
  8546-12703   17.77   16.95     28.0     0.83 
   8546-1902   21.56   21.28     17.0     0.79 
   8546-6101   28.77   23.76     24.0      0.8 
   8546-9102   30.06   14.23     22.0     0.83 
  8593-12704  165.55  163.73    154.0     0.85 
   8596-9101  107.39  103.51    104.0     0.84 
   8598-3703   73.62   51.88     58.0     0.82 
   8609-3704  119.04  123.44    135.0     0.78 
   8610-1901    41.4   49.54     36.0     0.78 
   8614-6102   77.98   76.78     80.0     0.85 
   8619-6102  169.62  170.32    159.0     0.82 
   8657-9101   18.79   14.47      8.0     0.83 
   8994-6101  132.85  131.45    148.0     0.84 
   9030-3702  179.61  177.45    175.0     0.85 
   9032-3704   61.93   56.23     61.0     0.85 
   9040-6102   96.64   93.63     92.0     0.83 
   9090-9101    7.08    7.14    174.0     0.79 
  9093-12705  174.25  171.24    164.0     0.82 
  9189-12704   48.78   47.56     28.0      0.8 
   9189-3702   59.57   57.74     66.0     0.81 
  9192-12704  161.54  161.22    159.0     0.82 
   9496-6101  131.74  140.53    128.0     0.86 
   9496-6103  100.07    94.3    106.0     0.87 
  9867-12702    6.96   10.62     34.0     0.78 
  9878-12701   97.42    97.2    100.0     0.78 
   9878-6101   67.94   67.73     58.0     0.78 
  9879-12704   99.91   96.52    114.0     0.78 
   9879-3703  102.33  102.99    117.0     0.82 
   9890-6102   74.53   72.36     70.0      0.8 
  9892-12704   32.49   27.76     31.0     0.81 
   9892-6103   25.15   24.44     19.0     0.85 
   9894-6102   120.0  133.56    139.0     0.87 
  10225-3704   12.83   14.91     20.0     0.83 
 10501-12702   30.48   41.61     14.0     0.84 
 10501-12704   90.52   89.04     72.0     0.81 
 10515-12704  101.13  106.61    102.0     0.87 
  10515-3701  116.22  135.67    145.0     0.85 
  10840-1902   81.88   87.89     66.0     0.87 
 11866-12702   63.59   62.64     49.0     0.86 
 11953-12704  145.53  166.96    152.0     0.82 
 11954-12703  126.59  121.47    128.0     0.85 
  11954-9101   56.34   57.35     64.0     0.85 
  11970-9101   48.86   28.41      9.0     0.82 
 12066-12705  173.83  171.67    164.0      0.8 
  12067-1902    62.6   60.66     81.0     0.81 
  12068-6104   32.67   33.21     26.0     0.82 
 12078-12705   71.25   71.27     72.0     0.81 
  12083-9102   84.92   84.68     74.0     0.85 
  12084-1902  140.59  133.52    146.0     0.78 
  12084-9102  126.44  125.94    102.0     0.84 
  12087-6103  139.48  130.75    131.0     0.85 
  12093-3704   50.36    49.6     49.0     0.84 
  12093-9101   45.07   40.53     20.0     0.81 
 12094-12701   43.48   15.49      2.0     0.82 
  12483-6101    69.9   66.99     49.0     0.86 
  12490-6104   78.15   81.52     83.0     0.84 
 12491-12703  169.09  170.49    176.0     0.83 
  12510-9101   26.27   30.65     38.0      0.8 
 12511-12703  145.61  141.58    146.0     0.78 
   7981-6103  169.34   172.0    169.0     0.82 
  8087-12703   24.11   29.17     37.0     0.86 
   8087-3704   164.4   161.2      8.0     0.86 
   8088-3703    44.9   47.84     41.0      0.8 
   8570-3702    5.04    6.28      6.0     0.85 
   8570-6104  178.62  178.16      1.0     0.79 
   8620-3704   15.29    9.64    164.0     0.86 
  11951-3703    0.47     6.4     24.0     0.85 
  11974-3703   32.57   35.24     37.0     0.84 
  11974-6103  151.72   160.6      4.0     0.84 
 11976-12705   49.64   57.29     28.0     0.86 
  11976-9102  100.74  107.29    104.0     0.82 
  12495-6101   73.35   74.39     70.0      0.8 
 12622-12703  102.63  104.94     83.0     0.79 
 12622-12704    19.7   13.26    179.0     0.86 
 12624-12702  163.12  152.47    166.0     0.79 
 12673-12703   99.28  103.64    101.0     0.81 
 12682-12705  130.45   129.1    138.0     0.81 
 12685-12705   51.78   56.44     60.0     0.83 
  12772-6101   37.68   25.08     58.0     0.82 
  8983-12701   70.71   69.44     80.0     0.73 
  9031-12701   90.96   94.15     81.0     0.68 
  8934-12701   15.73   13.73     21.0     0.73 
  8138-12701   24.48   24.52     29.0     0.66 
  8134-12701   73.46   70.04     89.0      0.7 
  8655-12701  175.72   177.9     23.0     0.76 
  9027-12701   80.48   79.72     75.0      0.7 
  8322-12701  105.66  106.27     82.0     0.71 
  8146-12701   170.3  171.07    173.0     0.76 
  8727-12701  168.55   173.3    162.0     0.68 
  8999-12701    5.69    0.47     12.0      0.7 
  9510-12701   41.83   42.82     43.0     0.73 
  7964-12701   45.09   54.92     55.0     0.67 
  8932-12701   70.56   62.19     67.0     0.74 
  9036-12701  151.28  146.17    138.0     0.74 
  8453-12701  105.41   106.8     85.0     0.77 
  8941-12701  124.54  116.98    120.0     0.69 
  8134-12702   27.19    27.1     28.0     0.73 
  8135-12702  134.43   135.6    131.0     0.76 
  8977-12702   55.03   30.37     71.0     0.71 
  8716-12702   24.33   28.35     50.0     0.76 
  9028-12702  132.12  136.03    160.0     0.66 
  8566-12702    3.09    5.75     17.0     0.74 
  9865-12702   33.51   16.42     19.0     0.76 
  8462-12702  147.14  126.82    152.0     0.74 
  8341-12703  128.04   147.0    153.0     0.71 
  8551-12703   73.11   75.57     79.0      0.7 
  8938-12703   57.04   62.87     63.0     0.75 
  9036-12703   86.03   87.17     81.0     0.68 
  8990-12703  126.62   122.2    136.0     0.67 
  8982-12703  151.46  150.28    175.0     0.75 
  8444-12703    6.92    6.79     17.0     0.75 
  8084-12703   47.36   43.85     60.0     0.67 
  8979-12703  136.68  134.24    132.0     0.66 
  8943-12703    1.83    9.18    169.0     0.68 
  8452-12703   65.64   66.36     53.0     0.74 
  8080-12703   67.53   67.79     63.0     0.69 
  8944-12703   121.5   115.3     97.0     0.72 
  8716-12703   27.46   51.22     35.0     0.76 
  8949-12703   88.52    88.1    102.0     0.73 
  8330-12703   64.96   64.36     59.0     0.67 
  8137-12704  114.51  116.75    107.0     0.66 
  9039-12704   45.91   43.17     56.0     0.66 
  9505-12704   112.6  113.51    111.0     0.77 
  7991-12704  176.24  171.45    177.0     0.73 
  7962-12704   88.17    83.8     76.0     0.77 
  8322-12704  174.95  175.45    179.0     0.68 
  8728-12704    44.0    19.5     25.0     0.77 
  8134-12704   43.62   45.24     52.0      0.7 
  8335-12704   63.52   51.66     45.0     0.73 
  7957-12704   25.04   29.02     30.0     0.69 
  8259-12704  130.75  114.13    108.0     0.69 
  9491-12704   93.17  104.89     81.0     0.72 
  8140-12704   20.06   47.81     12.0     0.68 
  9028-12704   68.82   54.49     38.0     0.76 
  8992-12704  140.76  141.64    146.0     0.75 
  8318-12704  108.38  102.94     98.0     0.71 
  9002-12704   40.65   30.51     26.0     0.67 
  8341-12704   59.68   60.43     81.0     0.75 
  8991-12704  112.87  133.27    138.0     0.69 
  8263-12704   158.6  158.42    149.0      0.7 
  8993-12705   11.99   14.74     13.0     0.67 
  9488-12705   72.88   93.08     93.0     0.77 
  9871-12705  131.85  131.36    130.0     0.74 
  8255-12705   60.81   57.71     59.0     0.69 
  8464-12705  165.77  156.67    159.0     0.72 
  8078-12705  149.82  143.07    159.0     0.67 
  9512-12705   46.54   55.97     33.0     0.71 
  8153-12705  129.42  123.76    129.0     0.75 
  9888-12705  104.18  105.64     98.0     0.68 
  9031-12705   22.31    23.0      3.0     0.77 
  8484-12705   81.95   73.33     77.0     0.74 
   9048-1901   80.98   97.18    102.0     0.74 
   8145-1901  124.38   123.9    131.0     0.67 
   8459-1901   81.33   81.33     79.0     0.66 
   8616-1901   96.16   79.38     99.0     0.71 
   8997-1901   67.72   93.17     82.0     0.73 
   9033-1902  119.95  109.52    119.0     0.71 
   7815-3701  105.56  113.87    112.0     0.76 
   8932-3701   14.42   17.25     16.0     0.69 
   8455-3701  169.15  170.91    176.0     0.67 
   8258-3701   52.97   34.79     57.0     0.76 
   8155-3701   31.63   38.12     55.0     0.77 
   8447-3701  177.12  177.36    177.0     0.74 
   9193-3701  136.77  150.95    137.0     0.77 
   8987-3701   59.67   61.49     65.0      0.7 
   9491-3702  138.98  144.32    141.0     0.68 
   8485-3702   59.58   59.56     84.0     0.72 
   8135-3702    9.63   19.32      2.0     0.74 
   9195-3702    93.4  121.97    116.0     0.71 
   9050-3702   92.86   92.68    106.0     0.67 
   8311-3702   124.7  152.79    125.0     0.69 
   9041-3702   139.3  139.29    134.0      0.7 
   8332-3702   98.53   96.28    107.0      0.7 
   9510-3702    38.9   36.36     20.0     0.74 
   8156-3703   77.24   93.23     97.0      0.7 
   8263-3703   22.56   38.25     57.0     0.74 
   8952-3703    16.1   20.12     31.0     0.69 
   9195-3704   89.18   90.16     91.0     0.71 
   9508-3704  167.02  166.01    155.0     0.72 
   9487-3704   94.21  100.94     87.0     0.67 
   9512-3704  152.59  148.64    123.0      0.7 
   8717-3704   50.34   49.26     48.0      0.7 
   8257-3704   80.98   98.91    113.0     0.71 
   8985-3704  156.87  163.38    164.0     0.76 
   8552-3704   72.46   77.38     74.0      0.7 
   7960-3704  143.26  145.98    171.0     0.69 
   8450-6101  148.86  144.37    155.0     0.77 
   8485-6101    4.73    5.68      8.0     0.67 
   9871-6101   113.9  109.34    113.0     0.71 
   7495-6101  164.91  136.88    143.0      0.7 
   8716-6101   16.16    5.44    176.0      0.7 
   9506-6101  167.51  176.62    170.0      0.7 
   7960-6101  141.46  127.58    135.0      0.7 
   8983-6101   22.24    25.1     20.0     0.73 
   8459-6101   72.64   75.75     60.0      0.7 
   9036-6101   21.39   22.99      3.0     0.77 
   9492-6101   10.92    7.75    164.0     0.71 
   8461-6101   52.11   46.81     43.0     0.68 
   8455-6101   73.04   74.37     72.0      0.7 
   8252-6101   32.49   32.96     34.0     0.67 
   8948-6101  156.02  158.37    159.0     0.71 
   8257-6101  158.83  160.87    156.0     0.74 
   8263-6101  113.98  117.85    114.0      0.7 
   7443-6101  109.96  109.42    104.0     0.69 
   9185-6102   16.98   22.22     15.0     0.67 
   8338-6102    92.9   93.11     76.0     0.77 
   8977-6102  170.32  173.14    173.0     0.75 
   8655-6102   50.75   31.71     35.0     0.67 
   8720-6102  171.29  162.45    158.0      0.7 
   8714-6102   56.24   58.84     36.0     0.68 
   8317-6102   39.14   38.07     44.0     0.77 
   8143-6102   23.91   12.94     15.0     0.72 
   8254-6102  151.57  156.06    149.0     0.68 
   8713-6102   72.21   71.33     82.0     0.68 
   9506-6102   12.47   11.25     23.0     0.67 
   8250-6102   89.13   92.26     83.0     0.71 
   8979-6102   49.85   50.47     33.0     0.76 
   8080-6103   54.84   63.19     59.0     0.67 
   8322-6103   82.92   83.56     89.0     0.66 
   8550-6103  118.52  119.03    122.0     0.76 
   8984-6103  146.56  152.09    154.0      0.7 
   8483-6103  162.31  137.21    131.0     0.73 
   8944-6103    3.63   22.48     19.0     0.73 
   8987-6103  130.19  125.42    152.0     0.76 
   8947-6103  135.33  137.82    139.0     0.67 
   9025-6104   19.23   18.66     12.0     0.69 
   8990-6104   144.6  146.73    157.0     0.76 
   9195-6104    7.25    9.07     22.0     0.67 
   9043-6104  112.33  113.33    111.0     0.77 
   8454-6104    1.74    1.63     11.0     0.75 
   8591-6104   85.82   86.04     83.0     0.77 
   8309-6104   73.06    61.7     79.0      0.7 
   8341-9101    5.36    8.21      6.0     0.73 
   8258-9101   131.7  114.87    114.0     0.72 
   8456-9101   162.7   169.5    161.0     0.71 
   8140-9101  161.49  167.51      5.0     0.73 
   7975-9101  133.53  132.27    138.0     0.76 
   9870-9101  123.32  123.17    138.0     0.71 
   8991-9101   78.98   74.92     86.0     0.71 
   8611-9101   168.3  166.57    166.0     0.68 
   8138-9101   38.89   39.52     43.0     0.76 
   8313-9101  106.33  113.53    127.0     0.74 
   8721-9101   43.34   28.77     36.0     0.68 
   9024-9101   38.13   35.82     42.0     0.68 
   8445-9101  135.29  144.97    143.0     0.77 
   9037-9101   32.45    30.6     24.0     0.68 
   8450-9101  108.89  110.09    110.0     0.73 
   9184-9102   83.15    80.8     93.0     0.72 
   9027-9102  113.38  113.84    109.0     0.67 
   8459-9102  160.24  137.66    167.0     0.68 
   8977-9102  177.21  176.79      8.0     0.73 
   7957-9102   60.79   55.86     55.0     0.72 
   8485-9102    1.17    0.51      3.0     0.68 
   8449-9102   43.98   51.26     53.0     0.72 
   8985-9102  126.21  126.02    118.0     0.69 
   8464-9102  114.63  113.72    119.0     0.73 
   8084-9102   78.51    77.2     76.0     0.66 
   8603-9102  122.27  122.83    122.0     0.75 
   9501-9102   51.08   51.41     55.0     0.69 
   8716-9102  146.14  142.47    120.0     0.71 
   8456-9102   54.86   53.49     52.0     0.73 
   8549-9102   58.53   41.57     43.0     0.76 
   8255-9102   42.77   35.37     22.0     0.68 
   8999-9102  114.26  126.76    119.0     0.69 
   8147-9102  171.01   177.6      1.0      0.7 
   8625-9102   80.45    85.4     89.0     0.66 
   8318-9102   54.58   55.55     62.0     0.68 
   8322-9102  166.42  170.22    178.0     0.68 
   8154-9102    3.39    2.33      5.0     0.69 
   9494-9102   34.21   32.43     39.0     0.68 
   8655-9102  174.57  167.35    165.0     0.72 
   9025-9102  138.97  137.84    126.0     0.73 
   9095-9102   82.67   81.16     78.0     0.66 
  10213-1902  122.56  122.37    129.0     0.68 
  10214-6103  134.07  136.65    106.0     0.76 
 10215-12702  107.36   92.82     88.0      0.7 
  10215-3701   66.59   67.89     47.0     0.76 
  10215-6104  111.99  110.95    109.0     0.74 
  10217-3701  122.84  124.88    130.0     0.72 
  10221-6102  126.18  126.64    122.0     0.67 
 10495-12701  171.77  173.45    179.0     0.72 
  10495-3702   79.22   77.04     88.0     0.68 
  10496-9102   66.96   54.02     56.0     0.68 
  10500-6104  122.81  122.11    116.0     0.73 
  10506-9101   54.32    54.1     51.0     0.75 
 10507-12703  149.28  151.42    164.0     0.76 
 10508-12703  115.61  114.84    137.0     0.74 
  10511-3704  159.75  137.53    139.0     0.74 
 10514-12702   18.09   16.92    168.0     0.76 
 10514-12703  146.51  148.93    154.0     0.68 
  10514-6103    39.8   43.44     40.0      0.7 
  10516-6102  141.86  155.78    144.0     0.71 
 10519-12701   91.28   92.88     93.0     0.76 
  10520-6104  165.75  167.13    170.0     0.74 
 10842-12703  104.64  103.43    102.0     0.77 
  11006-3702   91.58  103.83     93.0     0.74 
  11010-6101  142.42  141.22    139.0     0.68 
  11010-9102  109.54  111.66    111.0     0.69 
 11011-12703   52.46    60.0     39.0      0.7 
  11013-3701   38.96   39.18     35.0     0.71 
  11013-3702   41.26   30.04     55.0     0.74 
 11017-12703  156.13  154.07    167.0      0.7 
  11017-9101  170.32  163.49     10.0     0.68 
  11022-3702    2.93    2.35      3.0     0.72 
  11022-3703   22.08   22.79      3.0     0.67 
  11743-1901  117.38  109.36    122.0     0.76 
  11750-3701   88.79   92.23    119.0     0.78 
 11751-12705   17.42    15.5     16.0     0.77 
  11751-6101  121.39  118.41    107.0     0.71 
 11755-12701   21.61   19.62     11.0     0.67 
  11755-9102    79.9   78.73     86.0     0.67 
 11758-12702   127.1  124.14    140.0     0.73 
  11758-6104  124.36  132.84    130.0     0.71 
 11827-12704   31.91   30.41     29.0     0.71 
  11830-3702   59.47   58.52     68.0     0.72 
  11830-6101   72.27   71.86     70.0     0.77 
  11830-6104  125.58  130.88    133.0     0.68 
 11831-12704   69.06   69.85     71.0     0.69 
 11833-12702  114.14  116.61    111.0     0.74 
  11833-6103  178.82  179.73    172.0     0.76 
  11871-6103  141.49  142.02    138.0     0.74 
 11872-12704   37.42   28.49     50.0     0.75 
  11872-6104   13.63    7.93      8.0     0.77 
 11942-12702   82.98   81.37     95.0      0.7 
 11944-12704  155.79  156.43    129.0     0.77 
  11945-6101   73.35   72.73     69.0     0.69 
  11978-1901   98.29    89.1     78.0     0.67 
 11982-12704  116.14   111.2    112.0      0.7 
  11983-6104   34.08   30.19     12.0     0.68 
  7961-12705  116.69  115.83    121.0     0.69 
   8148-9102    50.3   62.54     55.0     0.69 
  8152-12701    5.76    0.99      5.0     0.68 
   8248-3703   62.87   66.07     60.0     0.68 
   8260-3703  161.16  161.17    161.0     0.76 
   8260-9101  101.56  103.49    106.0     0.67 
  8314-12702  135.71  158.19    156.0     0.69 
   8314-6101  103.45  107.64    101.0     0.77 
  8327-12702  124.52  123.77    116.0     0.76 
   8327-6103   72.89   69.09     65.0     0.75 
  8336-12703   30.88   44.57     41.0     0.67 
  8336-12705   139.1   135.1    146.0     0.76 
   8337-6101   23.39    28.7     18.0     0.74 
  8487-12703   28.12   10.89     18.0     0.77 
   8546-6102   119.6  124.71    110.0     0.74 
  8563-12705   36.18   36.11     41.0     0.66 
   8563-3701    39.5   43.82     43.0     0.73 
   8564-1901  165.19   168.4    177.0     0.73 
  8589-12704  139.68  142.37    137.0     0.71 
  8593-12701  143.02  141.17    144.0     0.72 
   8598-6104  127.16  129.18    126.0     0.72 
   8610-6103  131.91  130.64    132.0     0.74 
  8614-12702   97.46   97.39    103.0     0.76 
   8614-9102    25.2   26.78     28.0     0.77 
  8651-12703   37.18   36.43     55.0     0.67 
   8656-1901    17.0   17.32     14.0     0.72 
   8656-3703  151.01  140.29    150.0     0.68 
  8657-12702   11.78   13.81      8.0     0.71 
   8657-6101  110.95  114.55    108.0     0.69 
   8710-9101  128.24  129.23    101.0     0.72 
  8723-12705  108.61  109.68    125.0     0.77 
   8723-6101  155.28   160.0    150.0     0.67 
  8981-12705  134.16  155.37    116.0     0.75 
   8986-3701  142.63  135.41    128.0     0.72 
   8986-3702   15.52   15.04     20.0      0.7 
  8988-12705   56.68   62.29     56.0     0.72 
   8988-3704   37.15   24.34     11.0     0.69 
   8988-6102  134.61  134.52    119.0     0.69 
  8998-12704   72.07   69.22     72.0     0.68 
   9040-6101  117.11   118.8    130.0     0.67 
   9046-3704  176.19  173.01      1.0     0.77 
  9086-12702    5.93    5.19      5.0     0.72 
   9087-9101   47.38   48.48     49.0     0.77 
   9089-9102   80.35   71.66     75.0     0.71 
  9090-12704   59.23   61.03     65.0     0.75 
  9092-12705   91.26   99.34     84.0     0.74 
   9093-3702   55.95   56.14     55.0     0.74 
   9093-6103   89.97   83.45     72.0      0.7 
   9187-9101   71.66    72.4     74.0     0.67 
  9188-12703   94.21   95.82     93.0     0.66 
   9188-6103   173.8  170.94     13.0     0.73 
   9189-9101   47.19   46.25     48.0     0.72 
  9190-12703   50.92   50.83     58.0     0.67 
   9484-9101  123.11   123.0    124.0     0.73 
  9496-12705  138.93  142.81    151.0      0.7 
  9498-12705  177.61  167.64    170.0     0.75 
   9499-6102  136.91   138.1    166.0     0.74 
   9503-3701   20.24   18.93     21.0     0.78 
  9511-12702   36.63   26.11     25.0     0.67 
  9513-12704   66.24   65.92     65.0      0.7 
   9867-6101   25.08   29.79     30.0     0.67 
  9882-12701   77.09   69.88     67.0     0.72 
  9882-12702  165.38  168.73    167.0     0.73 
  9882-12704   97.99   91.98     93.0     0.75 
   9884-6103   37.39    43.1     48.0     0.73 
   9886-1902   45.15   44.64     56.0     0.73 
   9886-3704   93.28   92.06     89.0      0.7 
  9892-12703   67.13   60.61     64.0     0.67 
  9893-12701   67.65   64.24     64.0     0.74 
  9894-12702    5.95    4.87    160.0     0.74 
  10501-3703   87.33   93.59     92.0     0.68 
  10502-1901   59.85   63.85     67.0     0.75 
  10502-6103    33.2   32.26     18.0     0.76 
  10502-9101   124.2  150.71    146.0     0.74 
 10840-12705   85.21    99.9    116.0     0.67 
 10841-12701    84.6   85.29     91.0     0.66 
  11747-9101  134.55  129.62    129.0     0.69 
  11753-3703  106.73  109.06    112.0      0.7 
  11759-3702  142.96  146.07    127.0     0.72 
  11838-3701   86.36   88.19     87.0     0.68 
 11866-12703   98.08  108.11    100.0     0.71 
 11953-12705  125.77  105.29    112.0     0.68 
  11954-3701   135.9  143.49    137.0     0.74 
  11954-3703   73.06   74.48     80.0     0.72 
  11954-3704   83.81   66.09     87.0     0.67 
 11956-12704   125.9  125.51    130.0     0.74 
  11956-3703   84.99    85.2     80.0     0.69 
 11957-12705  118.81  139.79    142.0     0.76 
  11970-6102  165.53  167.35     10.0     0.68 
  11980-3704   24.52   43.57     35.0     0.71 
  12066-1901   75.43   71.52     74.0     0.75 
  12066-3701   69.75   79.41    101.0     0.74 
  12066-3704   91.74   93.32     79.0     0.68 
  12066-6103   56.66   62.81     56.0     0.69 
  12078-6103  108.55  101.67    102.0     0.73 
 12079-12701   49.66   53.63     46.0     0.68 
 12079-12704   57.07   64.97     50.0     0.77 
 12083-12703   54.32   34.83     41.0     0.66 
  12092-9102   35.62   55.84     54.0     0.69 
 12093-12705    85.1   82.43     94.0     0.73 
 12094-12705   90.74   90.34    120.0     0.72 
  12094-6102   10.98   11.74     11.0     0.69 
  12094-9101  103.69  125.26    121.0     0.69 
  12483-6102   87.52   87.65     90.0     0.76 
  12484-3703  107.67  116.38    118.0     0.75 
 12487-12701  166.02  157.83    152.0     0.74 
 12488-12701   81.27   98.42     83.0      0.7 
 12488-12704   97.82  101.09    100.0     0.76 
  12506-6103   55.55   50.13     36.0     0.66 
  12511-3701  129.82  129.86    128.0     0.77 
  7978-12702   12.74   11.68     15.0     0.71 
   8089-9102   11.71   13.97    180.0     0.73 
  8091-12703    3.69    4.25      5.0      0.7 
   8091-3704  174.01   172.6    166.0     0.75 
  8095-12703  123.43  131.46    143.0     0.72 
  8095-12704  152.32  147.09    160.0     0.72 
  8157-12702   21.37   21.36     20.0     0.77 
   8240-6103  157.59   130.6    168.0     0.76 
  8569-12704  167.19  149.49    152.0     0.73 
   8652-9101  133.14  122.79    141.0      0.7 
  11867-6104  152.02  149.36    123.0      0.7 
  11951-3701   43.61   35.85     34.0      0.7 
  11951-9102   62.72   63.22     63.0     0.74 
 11965-12703  132.21  117.05    111.0     0.72 
  11967-9102   121.0   97.08    110.0      0.7 
 11969-12702   73.69   71.61     73.0     0.68 
  11974-9101  107.76  114.38    106.0     0.73 
  11976-9101    48.4   57.02     56.0     0.71 
  11981-6101  159.06  148.38    147.0     0.69 
  11981-9102   13.27   18.98     19.0     0.75 
 12085-12705  152.03  175.84    168.0     0.69 
 12089-12702  139.36  139.31    140.0     0.69 
  12089-1901   32.46   32.66     27.0     0.74 
  12089-9101   160.1  163.73    161.0     0.73 
 12489-12703   24.79    29.0     25.0     0.66 
  12620-6101  148.45   145.4    153.0     0.67 
  12620-9101   78.48   80.39     70.0      0.7 
 12624-12703  105.29  110.63     86.0      0.7 
 12684-12702  162.02  165.43    162.0     0.69 
 12684-12704   60.36   61.31     82.0     0.74 
 12685-12704  131.81  125.84    126.0     0.72 
 12696-12704   156.3  160.64    150.0     0.69 
  8654-12704   47.39   48.63     25.0     0.77 
  8931-12701   38.54   45.77     46.0     0.62 
  9034-12701  100.26  103.39     86.0     0.62 
  9085-12701  101.78    99.1    105.0     0.53 
  8082-12701   11.61   11.71      6.0     0.62 
  8147-12701  115.11  119.78    113.0     0.59 
  8623-12701   14.44   34.61     10.0     0.54 
  8241-12701   81.55   66.23     69.0     0.61 
  9872-12701   53.34   49.19     62.0     0.63 
  8326-12701   108.3  101.93     87.0     0.56 
  8486-12701  128.57  129.99    128.0     0.61 
  7962-12701   50.84   58.41     33.0     0.64 
  9500-12701  115.32  114.88    108.0     0.62 
  8615-12701   15.66    7.09     15.0     0.56 
  8592-12701   70.38   80.13     50.0     0.55 
  8086-12701  145.91   156.3    158.0     0.59 
  8332-12701   49.67   42.75     24.0     0.57 
  8450-12701   56.69   45.08     50.0     0.53 
  8461-12702    1.81    5.69    178.0     0.56 
  8332-12702  123.29  128.81    112.0     0.55 
  9042-12702    62.1   66.65     59.0     0.57 
  9047-12702   152.7   152.5    151.0     0.61 
  9049-12702    9.16    6.34      9.0     0.65 
  8987-12702  133.68  139.43    161.0     0.56 
  8606-12702   63.17   84.43     77.0     0.58 
  8454-12702   61.76   66.29     88.0     0.57 
  8150-12702    93.9   99.88     77.0     0.66 
  8149-12702   57.31   55.84     51.0     0.57 
  9183-12702  122.99   121.9    120.0     0.57 
  8597-12702   87.34   89.26    103.0     0.59 
  8727-12702    1.49    8.79      2.0     0.62 
  8945-12702   68.48   70.12     62.0     0.61 
  9500-12702    25.4   28.53     49.0     0.61 
  8466-12702  139.97   139.2    140.0     0.62 
  8938-12702   53.32   51.89     46.0     0.65 
  8313-12702   35.54   38.01     24.0     0.59 
  8712-12702   86.58   91.24     91.0     0.58 
  8940-12702  148.39  135.53    115.0     0.64 
  8447-12702  106.89  114.45     90.0     0.61 
  8439-12703   173.0  169.35    168.0     0.53 
  8325-12703  103.59  101.75     87.0     0.56 
  8625-12703   81.04   86.99     96.0     0.57 
  8318-12703   57.67   54.45     55.0     0.61 
  8323-12703  136.46  127.84    143.0     0.53 
  8603-12703    61.2   67.53     83.0     0.55 
  9182-12703   122.6  124.18    133.0     0.55 
  8978-12703   154.7  150.75    135.0     0.62 
  8597-12703  168.51  168.55    148.0     0.65 
  8945-12703    2.13    3.26     18.0     0.53 
  9487-12703  106.88   99.79     87.0     0.63 
  7960-12703  142.86  140.75    140.0     0.53 
  8155-12703  176.03  170.12    167.0     0.65 
  9047-12703  107.23  107.13    123.0     0.63 
  9492-12704   12.46   10.58     18.0     0.64 
  8135-12704   34.69   33.29     36.0     0.53 
  8655-12704    44.2   46.38     42.0      0.6 
  8464-12704   139.1  139.29    151.0     0.57 
  8323-12704   51.95    67.7     55.0     0.54 
  8254-12704   75.65   69.87     75.0     0.55 
  7495-12704  173.76  173.24    164.0     0.59 
  8604-12704  128.61  130.75    140.0     0.62 
  8319-12704  112.41  114.19    125.0     0.63 
  9036-12704    30.9   23.38     21.0     0.66 
  8258-12704  122.48  115.47    125.0     0.63 
  8243-12704   23.63   22.03     24.0     0.55 
  8616-12704    9.09     8.1      8.0     0.57 
  8082-12704  158.41  164.59    164.0     0.55 
  9029-12704  120.94  114.14    100.0     0.58 
  9050-12704  158.95  160.73    158.0     0.65 
  9194-12704   85.88   78.71     86.0     0.55 
  9500-12704  115.24  120.18    139.0     0.53 
  8442-12705   88.12   88.26     81.0     0.62 
  8325-12705  104.57   98.15    105.0      0.6 
  8254-12705  153.81  152.27    167.0     0.54 
  9184-12705   71.45   73.96     79.0     0.58 
  7958-12705  162.85  166.17    155.0     0.56 
  8991-12705  132.04  132.83    125.0     0.59 
  9868-12705   34.37   36.78     36.0     0.54 
  8606-12705   157.4  168.83    159.0     0.58 
  7960-12705  159.41  160.09    159.0     0.55 
  8952-12705    84.5   86.65     85.0     0.55 
  9485-12705   35.67   34.19     29.0     0.54 
  9028-12705  109.46  108.52    117.0     0.56 
  9025-12705  169.78  165.75    172.0     0.57 
  7977-12705   22.85   27.23    179.0     0.65 
  8320-12705   22.53   22.77     25.0     0.57 
  8318-12705  175.91  170.93    172.0     0.59 
  8326-12705   68.51   47.57     85.0     0.55 
  8140-12705   36.26    42.5     42.0     0.64 
  8568-12705   74.82   78.38     75.0     0.64 
   8331-1901   16.52   18.29     18.0     0.57 
   8985-1901  119.53   91.45     88.0     0.66 
   8153-1901   31.41   28.38     14.0     0.64 
   8150-1902  131.08   129.7    133.0     0.55 
   9196-1902  160.95   154.6    172.0     0.62 
   8713-1902   35.05   20.69     41.0     0.55 
   8548-1902   38.09   50.09     42.0     0.63 
   8145-3701   41.26   29.24     30.0     0.57 
   8317-3701  118.51  135.61    119.0      0.6 
   8451-3701   41.81   40.84     36.0     0.65 
   8655-3701  139.62   146.8    160.0     0.56 
   8602-3701  154.49  153.26    177.0     0.64 
   8946-3701   24.65  178.41     80.0     0.65 
   8442-3701    76.1   74.48     73.0     0.53 
   7443-3701  147.54  132.29    132.0     0.53 
   8588-3701  135.74  133.45    153.0     0.65 
   9000-3701  109.75   90.62     96.0      0.6 
   8484-3701  117.87  124.66    119.0     0.57 
   8449-3701   47.11   52.73     60.0     0.63 
   9181-3701  146.94  136.69    141.0     0.65 
   9888-3701  149.12  147.48    158.0     0.56 
   8335-3701    5.69    2.48      4.0     0.61 
   9505-3702   83.26   82.08     75.0      0.6 
   9872-3702  148.15   152.7    132.0     0.53 
   8993-3702   141.9  137.51    148.0     0.58 
   9002-3702   99.69   97.93     83.0     0.57 
   9034-3702   69.21   68.52     71.0     0.56 
   9045-3702  171.84  170.87    170.0     0.62 
   7958-3702  140.85  141.69    139.0     0.66 
   8992-3702  179.72  177.57    159.0     0.58 
   8084-3702   20.68   27.43     19.0      0.6 
   8446-3703   77.62   68.01     72.0     0.54 
   8449-3703   32.47   40.14     21.0     0.63 
   8484-3703   16.51   18.62     20.0     0.63 
   8711-3703   59.82   32.36     27.0     0.61 
   8983-3703  175.69  175.84    164.0     0.59 
   8996-3703  142.59  142.87    145.0     0.53 
   7990-3703   94.63  104.87     83.0     0.53 
   9488-3703   26.15   30.37     15.0     0.56 
   8331-3703    88.3   88.33     61.0     0.56 
   8253-3703   51.47   48.08     51.0     0.62 
   8591-3703   66.32   47.16     69.0     0.63 
   8566-3703  172.37  157.08      0.0     0.65 
   8257-3703   154.2  155.09    134.0     0.56 
   8718-3703  159.91   138.9    160.0     0.55 
   8592-3703   114.4  105.53    101.0     0.62 
   9497-3703   40.37   39.62     40.0     0.54 
   9195-3703   15.82   19.27     27.0     0.64 
   8553-3704   37.03   43.35     34.0     0.57 
   9507-3704   50.44   36.68     63.0     0.62 
   9883-3704   62.49   44.89     51.0     0.57 
   8254-3704   114.6   116.0    117.0     0.65 
   8454-3704  165.78  175.91    178.0      0.6 
   8939-3704   88.44   118.0     74.0     0.58 
   8085-3704  107.38  107.21    109.0     0.56 
   8946-3704  135.95  131.36    128.0     0.61 
   8482-3704   99.86  102.51    107.0      0.6 
   8592-3704   89.24  112.76    101.0     0.66 
   8249-3704   48.25   61.56     55.0     0.62 
   8250-3704   22.28   21.57     14.0      0.6 
   7957-3704   24.26   24.51     20.0     0.58 
   8444-3704   78.46   83.56     81.0     0.65 
   8149-3704   63.64    58.4     89.0     0.65 
   8080-6101    5.08   15.21      2.0     0.59 
   7958-6101  154.21  153.09    156.0     0.65 
   8147-6101    35.2   14.86     27.0     0.62 
   9491-6101   67.33   71.12     69.0     0.65 
   7990-6101   95.95   97.11     94.0     0.56 
   9045-6101   45.49   56.76     59.0     0.66 
   8483-6101   77.15   77.33     80.0     0.54 
   9490-6101  174.89  179.22    172.0     0.64 
   9868-6102  152.76  152.73    149.0     0.65 
   8997-6102   88.86   89.53     78.0     0.54 
   8252-6102   55.06   54.17     56.0     0.65 
   8712-6102   106.1   106.4    101.0     0.63 
   9042-6102  179.32  171.06      2.0     0.59 
   9033-6102  153.45  160.64    171.0     0.58 
   8257-6102  100.97   102.4     96.0     0.58 
   8335-6102    81.7   90.55     70.0     0.63 
   9043-6102   60.37   61.88     65.0     0.62 
   8547-6102  136.47  136.06    159.0     0.53 
   8456-6102   93.28   94.52    102.0     0.53 
   8439-6102   43.35   43.84     27.0     0.57 
   8989-6102  169.05  166.93    153.0     0.58 
   8985-6102   70.63   68.72     66.0     0.63 
   9035-6102  146.13  149.67    141.0     0.57 
   9085-6103  142.76  141.37    139.0     0.65 
   8135-6103   29.53   34.18      9.0     0.59 
   8078-6103  167.11  167.72    166.0     0.58 
   8549-6103   54.16   61.82     46.0     0.56 
   8716-6103  103.65  102.68    102.0     0.55 
   8547-6103    6.68   11.45      5.0     0.55 
   8941-6103  160.04   148.3    136.0     0.55 
   8992-6103  166.19  168.14    150.0      0.6 
   9870-6103    1.33    3.43    175.0     0.56 
   8484-6103    11.5   14.52     11.0     0.58 
   8597-6103  134.85  132.15    133.0     0.55 
   8081-6103   15.71   21.59     41.0     0.64 
   8077-6103  155.42  154.33    156.0     0.57 
   8329-6103   25.61   26.47     29.0     0.54 
   9031-6104  159.02  145.39    167.0     0.66 
   9185-6104  112.43  106.07    110.0      0.6 
   8452-6104   30.96   19.85     31.0     0.57 
   8626-6104   90.15   85.88     64.0     0.56 
   9509-6104   80.15   83.54     81.0      0.6 
   8155-6104  127.99  122.79    125.0      0.6 
   8936-6104  103.68   78.42    103.0     0.55 
   9048-6104   77.36   74.36     78.0     0.63 
   8320-6104  159.97  165.31    175.0     0.59 
   8338-6104  158.36  134.85    150.0     0.58 
   8613-9101  171.54  169.66    174.0     0.57 
   9085-9101  167.15  165.44    177.0     0.63 
   8133-9101   78.92   89.44     80.0     0.59 
   8992-9101   25.12   29.82     17.0     0.63 
   8946-9101  167.88  175.41    160.0     0.59 
   9500-9101  111.38  105.33    106.0     0.59 
   8717-9101  130.23  124.18    117.0     0.66 
   8243-9101  130.73  140.33    148.0     0.62 
   8952-9101   31.94   26.96     24.0     0.55 
   8330-9101  112.42  108.59    105.0     0.65 
   8081-9101  116.26  111.92    113.0     0.56 
   8724-9101  150.44  128.83    161.0     0.56 
   8983-9101  144.82  144.19    172.0     0.61 
   8552-9101  112.74  110.08    134.0     0.64 
   8486-9101   41.29    39.5     47.0     0.54 
   9095-9101  113.42  117.77    121.0     0.61 
   8592-9101  139.47  138.05    140.0     0.65 
   8624-9102  136.63  141.41    135.0     0.53 
   9869-9102    47.1   30.66     49.0      0.6 
   8145-9102  138.92  133.84    159.0     0.64 
   7495-9102  125.97  105.46     93.0     0.65 
   8320-9102  109.67  111.44    116.0     0.58 
   9883-9102    9.19   10.18     15.0     0.58 
   8725-9102  105.82   87.59     82.0     0.57 
   8604-9102    6.83   12.21     10.0     0.59 
   8711-9102  106.44  111.41     99.0     0.56 
   8086-9102   56.98   54.09     48.0     0.55 
   8715-9102  176.33  176.53    178.0     0.55 
   8313-9102   38.17   41.89     41.0     0.65 
   8724-9102  157.17   139.2    132.0     0.59 
   8239-9102    3.95    5.47      5.0     0.53 
   8452-9102  119.98  121.52    113.0     0.64 
   8144-9102   32.42   33.05     24.0     0.55 
   8446-9102   93.59   70.17    101.0     0.57 
   8591-9102   39.22   36.75     33.0     0.58 
   9876-9102   22.48   28.94     51.0     0.56 
   7977-9102  119.68  119.72    129.0     0.62 
   8566-6103   51.36   66.33     63.0     0.62 
   8567-6101  156.41   175.0    167.0     0.64 
  10213-9101   64.91   68.15     76.0     0.58 
  10214-9102   43.32   48.95     51.0     0.58 
  10216-6102   56.26   57.17     63.0     0.56 
 10217-12701   70.35   75.62     67.0     0.53 
  10218-6103  119.53  116.94    120.0     0.55 
  10218-9102  163.63  169.73    157.0     0.65 
 10219-12701  132.65  133.19    137.0     0.65 
  10219-9101   55.73   65.72     66.0     0.59 
  10219-9102   66.65   65.91     69.0     0.62 
  10220-6103  154.74   157.4    159.0     0.54 
 10492-12701   98.95   99.19    126.0     0.56 
  10492-6102    3.92    3.71     19.0     0.62 
  10492-9101   64.21    51.3     28.0     0.56 
  10492-9102  153.74  155.48    174.0     0.56 
  10493-9102   63.66   59.58     62.0     0.55 
 10496-12704   50.59   40.65     57.0     0.65 
  10498-3704   140.2  148.71    140.0     0.59 
  10498-9101  127.38  127.96    139.0     0.54 
 10499-12701  105.85  101.04    121.0     0.61 
  10499-6103  163.23  153.17    153.0      0.6 
  10500-6102   146.1  165.25    151.0     0.62 
 10504-12704  161.96  165.85    165.0     0.55 
 10505-12704  119.92  118.31    116.0     0.59 
 10506-12703   34.05   34.57     40.0     0.59 
 10507-12705    58.9   60.78     34.0     0.65 
  10507-6101   71.43   84.19     77.0      0.6 
  10507-6102   92.93   90.66     93.0     0.58 
  10507-6103   98.94  100.13     80.0      0.6 
  10507-9101   70.94   73.12     86.0     0.66 
  10508-6104   56.29    54.4     65.0     0.57 
  10509-9101  122.18   122.0    124.0     0.56 
  10510-6101   38.46   34.77     67.0     0.66 
 10511-12704  144.29  158.52    155.0     0.58 
 10511-12705   30.53   35.77     25.0     0.54 
 10512-12702  122.17  128.39    101.0     0.64 
  10512-6104  117.29  116.86    126.0     0.63 
 10516-12704    74.6   85.97     84.0     0.57 
  10516-1901   97.23   98.75     98.0     0.57 
  10517-3704   97.41   97.67    104.0     0.54 
  10517-6102  176.92  174.84    172.0     0.66 
 10518-12703  136.87  132.57    132.0     0.58 
 10518-12705  168.55   167.9    170.0     0.64 
  10518-9102   81.32   84.51     75.0     0.55 
 10519-12704  127.52  126.23    122.0     0.58 
  10519-6102    90.9   91.48     85.0     0.62 
  10519-9102   55.89   56.09     57.0     0.57 
  10520-9102  130.79  136.63    138.0     0.65 
  10838-9101   100.4  102.97    101.0      0.6 
  10838-9102  128.87  129.49    128.0     0.53 
 10842-12705  171.75  171.63    175.0      0.6 
  10842-3703    22.1   22.83      7.0     0.66 
 10845-12701   86.27   79.22     78.0     0.59 
 11004-12701   74.15   79.28     61.0     0.61 
 11004-12703   115.9  126.21    133.0     0.55 
  11009-9101    88.6   99.18    107.0     0.64 
 11016-12703   89.07    91.2     71.0     0.57 
 11017-12704   69.73    69.2     80.0     0.55 
 11017-12705  101.08  101.65    109.0     0.55 
  11017-6103  157.23  153.68    146.0     0.59 
  11018-9102   85.14   87.92    103.0     0.54 
 11019-12702  106.61  110.38    108.0     0.58 
  11019-3701  140.88  143.75    146.0     0.54 
  11020-6101   56.68   46.76     41.0     0.56 
  11020-6102  111.53  110.28    113.0     0.58 
  11021-1901  115.95  129.32    141.0     0.58 
  11021-6102  114.49  116.81    106.0     0.58 
  11021-9101  158.97  155.73    160.0      0.6 
  11022-6104    50.7   48.79     48.0     0.57 
  11024-9101  107.13   100.3    104.0     0.53 
 11025-12701  161.94  164.71    173.0     0.63 
  11025-9101    32.9   50.02     45.0     0.53 
 11743-12702   72.21   69.34     74.0     0.66 
  11743-6101   80.65   82.08     78.0     0.59 
  11743-6102   51.98   73.51     91.0     0.55 
  11744-9101  150.39   173.0    165.0     0.64 
 11745-12703  150.35   144.2    149.0     0.61 
  11745-6101  103.15  106.75    113.0     0.53 
  11745-6104  146.13  144.83    154.0     0.53 
  11746-3704   19.95   18.39      8.0     0.66 
 11750-12701    5.73    5.99      9.0     0.61 
 11750-12704   47.08   45.75     38.0      0.6 
  11750-6101   69.52   60.99     45.0     0.54 
  11750-9101  166.41  168.87    168.0      0.6 
 11755-12703  157.56  159.02    154.0     0.56 
  11757-3702   23.68   25.04     17.0     0.61 
  11758-6101   26.24   47.87     48.0     0.58 
  11758-9101   29.32    8.96     18.0     0.64 
 11761-12702   60.65   59.03     60.0     0.61 
 11761-12703  142.95  142.23    143.0      0.6 
 11761-12704   39.31    39.0     42.0     0.59 
 11830-12702   38.75   42.08     31.0     0.63 
  11830-9102   116.2  115.75    114.0     0.59 
 11832-12702  125.79  121.19    126.0      0.6 
  11832-3704   78.38   90.93     87.0     0.64 
  11832-9101   68.55   69.11     66.0     0.59 
 11833-12704   78.62   93.09     86.0     0.53 
  11835-3704  102.39  100.77    116.0     0.63 
  11835-6101   92.83   91.34     83.0     0.58 
  11871-3704   70.58   53.09     52.0     0.54 
  11941-6103   73.54   68.07     48.0     0.54 
  11943-6102  165.52  167.44    165.0     0.59 
  11944-6103   35.05   27.77     35.0     0.58 
 11975-12705   12.33    9.99     14.0     0.63 
  11977-1902   86.09   78.38     55.0     0.58 
 11978-12704   80.43    76.6     89.0     0.58 
 11978-12705   63.85   65.01     67.0     0.66 
 11979-12704   13.61   16.97     14.0     0.61 
  11979-6101    9.68   10.26     11.0     0.63 
   7963-9101  103.73   96.22    102.0     0.61 
   7963-9102   42.31    40.0     43.0     0.55 
   7993-3704  176.28  176.34    178.0     0.57 
   7993-6104  114.66  116.22    100.0     0.54 
   8097-1901  178.42  171.92     21.0     0.65 
   8148-9101  105.36  106.36    101.0     0.54 
   8152-6102  140.29  140.14    138.0     0.57 
  8245-12702    16.9   16.41    175.0     0.55 
   8245-9101   137.3   141.7    116.0     0.65 
  8248-12703   97.33  100.19     83.0     0.63 
   8260-6104   93.72   89.77     90.0     0.59 
   8324-9101   99.79  101.56    101.0     0.63 
  8327-12704   83.18   79.02     57.0     0.65 
   8328-3701  113.85    90.6    110.0     0.64 
  8334-12701   58.02   61.13     57.0     0.62 
  8336-12702    79.6   76.79     76.0     0.57 
  8337-12702  130.61  121.44     96.0      0.6 
  8441-12705  165.46  167.87    165.0     0.56 
   8487-3704   24.24   38.67     45.0      0.6 
  8488-12701    7.92   11.06     14.0     0.63 
   8488-3701   50.28   49.67     46.0     0.61 
   8488-9101    92.2    81.0     79.0      0.6 
  8546-12705  102.28   98.63     91.0     0.58 
   8561-3704  165.95  168.81    158.0     0.55 
   8562-3703   110.0  109.84    112.0     0.58 
   8564-3702  174.39  178.33      6.0     0.58 
   8565-6103   35.24   41.72     32.0     0.63 
  8593-12703    86.8   63.79     80.0     0.65 
   8593-1901    67.3   76.37     61.0     0.59 
  8596-12704   87.77    79.7     58.0     0.65 
   8596-6101   96.11   93.33    106.0     0.56 
  8598-12702  122.48  124.68    125.0     0.57 
  8609-12704  157.74  155.39    153.0     0.62 
  8610-12701  172.53  172.16      7.0     0.62 
   8614-6101   39.25   43.49     33.0     0.55 
  8619-12703   43.01   40.85     28.0     0.55 
   8657-3702   52.03   75.55     43.0     0.65 
   8657-6104    29.8   28.87     28.0     0.53 
  8722-12704   76.55   76.98     74.0      0.6 
  8723-12703    6.29    6.94      7.0     0.56 
  8723-12704   56.29    55.4     48.0     0.57 
   8981-3702   46.94   52.67     50.0     0.64 
   8986-1901  103.54  104.52    106.0     0.57 
   8986-6104  160.22  141.14    147.0      0.6 
  8994-12701    76.0   75.36     78.0     0.63 
   8994-3704   52.73   58.03     53.0     0.66 
  8998-12703  128.02  142.14    115.0     0.65 
   8998-9102   110.5  105.13    102.0     0.63 
  9030-12704   75.49   69.66     65.0     0.59 
  9032-12705  103.87  111.23    114.0     0.61 
  9046-12705   104.1  108.96    106.0     0.55 
   9089-9101   149.5  147.87    155.0     0.65 
  9187-12704   75.93   76.98     91.0     0.58 
   9188-6102   82.16   82.88     85.0     0.59 
   9188-9101   70.66   64.98     73.0     0.59 
  9190-12704   15.55   19.11     18.0     0.64 
  9484-12703  124.36  112.42     96.0     0.65 
   9484-6103    8.39   10.14     15.0     0.65 
   9489-6104   103.3   98.25     85.0     0.62 
   9495-6102   71.32   69.22     68.0     0.61 
   9495-6103   44.43    48.9     43.0     0.61 
   9496-6102   16.75    5.57     16.0     0.63 
  9498-12701  174.98  171.08    165.0     0.56 
   9503-6104   54.06   75.45     74.0     0.66 
   9504-9102  150.54  142.38    149.0     0.65 
  9511-12703  172.46   156.9    162.0     0.64 
   9513-3703  117.97  115.82    118.0     0.64 
  9867-12704   82.98   82.94     78.0     0.66 
  9875-12704  168.04  171.76      6.0     0.56 
   9882-3703   70.24   65.68     56.0     0.63 
   9884-1901   86.25   90.29     87.0     0.58 
   9885-3702   49.82   52.61     34.0     0.63 
  9886-12702   66.33   60.62     63.0     0.56 
  9886-12703   73.23   76.24     77.0     0.62 
  9886-12705  140.18  147.12    150.0     0.64 
   9886-9101   50.28   52.13     55.0      0.6 
  9887-12705   57.56    52.1     53.0     0.59 
   9887-3701   91.83   90.32     81.0     0.56 
   9887-3703   13.96   15.04     16.0      0.6 
  9890-12702  139.32  140.28    122.0     0.54 
   9893-6104   44.49   41.35     44.0     0.54 
  10224-6101   84.44   85.37     92.0     0.55 
  10224-6103    54.2   56.06     57.0      0.6 
  10225-6102   32.09   14.83     25.0     0.53 
 10840-12702   21.86   14.08    168.0     0.61 
 10844-12702  123.29  121.67    140.0     0.59 
 11752-12701  168.93  176.49      3.0     0.58 
 11752-12704  116.98  127.51    123.0     0.58 
 11753-12701   18.26   19.23     18.0     0.57 
 11759-12701  161.13   165.4      3.0     0.58 
 11828-12703   68.69   66.79     64.0     0.55 
 11838-12701  119.98  120.71    121.0     0.56 
  11865-9102  123.11  124.26    122.0     0.65 
 11867-12705   21.17   21.05     15.0     0.56 
 11954-12704  155.93  153.07    160.0     0.61 
 11955-12702  134.83  130.21    132.0     0.54 
  11955-3704   141.6  127.09    139.0     0.62 
  11957-6101  113.44  108.62    105.0      0.6 
  11958-6103  149.88  154.67    160.0     0.61 
  11958-9102  128.28   129.2    124.0     0.53 
  11970-3701   35.79   49.69     28.0     0.58 
 12067-12704  166.47   167.5    168.0     0.54 
  12067-6101  147.96  142.97    140.0      0.6 
  12068-9101  130.82  136.33    123.0     0.54 
  12068-9102  162.29  161.99    143.0     0.54 
 12069-12701  173.87  173.88      0.0     0.54 
  12069-1902  154.26  148.66    156.0     0.57 
  12071-3704  115.91  131.93    118.0     0.65 
  12079-3703   37.39   41.96     44.0     0.54 
 12081-12703  153.89  142.03    144.0     0.55 
 12082-12704   28.85   32.92     26.0     0.66 
  12084-6104  179.81   177.8     18.0     0.65 
 12087-12702  126.49  122.52    101.0     0.64 
  12483-1902   163.0  145.67    167.0     0.58 
 12484-12704  110.09  102.54    106.0     0.54 
 12491-12701   73.18   64.21     65.0     0.57 
 12506-12701  136.73  127.94    135.0     0.62 
  12506-6102   38.93   18.62     31.0     0.53 
  12510-6104    3.41     9.3    179.0      0.6 
  12510-9102   17.38   22.74     23.0      0.6 
 12511-12701   75.47   67.83     79.0     0.65 
  12512-9101  106.09   97.93     89.0     0.61 
 12514-12702    60.1   63.62     79.0     0.66 
  12514-9101   104.4  104.85    103.0      0.6 
  7965-12701   45.64   45.23     47.0     0.55 
   7965-6103   138.0  138.02    130.0      0.6 
   7978-9102   76.16   76.94     80.0     0.63 
   7981-9101    19.4    7.34    175.0     0.57 
   7981-9102   69.96   62.48     43.0     0.62 
  8075-12701  161.07  161.75    158.0     0.59 
   8075-3703   79.45   82.85     94.0     0.63 
  8088-12703   54.96   57.64     61.0     0.65 
   8089-9101   68.94    82.7     66.0     0.61 
   8091-6103  126.92  141.79    136.0     0.64 
   8091-9101   47.66   42.99     37.0     0.56 
  8092-12702  148.99  128.22    138.0     0.64 
  8093-12704  153.49  174.46    166.0     0.61 
   8095-6102    25.4    22.5     25.0     0.54 
   8157-3702   53.67   28.27     66.0     0.53 
   8240-6102  153.73  170.25    171.0     0.56 
   8240-6104  156.35  158.01    157.0      0.6 
  8321-12705   22.15   25.97     19.0     0.58 
   8570-6102  154.67  158.54    154.0     0.57 
  8621-12704  136.26  145.62    164.0     0.61 
  8622-12705  158.25  161.87    164.0     0.65 
  12667-3701   59.77   62.76     69.0      0.6 
  11947-6102  123.61  124.76    118.0      0.6 
  11947-6103   70.85   69.36     76.0     0.58 
  12675-3704  173.46  172.37    166.0     0.59 
  11948-3702  116.93  113.41     91.0     0.55 
  11948-9101   33.75   41.67     67.0     0.65 
  11949-9102  163.42  172.93    176.0      0.6 
  11950-9101  119.08  102.91    140.0     0.54 
 11951-12703   68.72   86.82     74.0     0.64 
  11969-6101  129.82  104.15    122.0     0.65 
  11969-6102   51.29   49.27     33.0     0.65 
 11981-12704  115.05  115.74    112.0      0.6 
  12085-6101    4.47    1.58      7.0     0.54 
  12090-9101    45.6   37.74     32.0      0.6 
  12620-3703   37.28   35.26     31.0     0.66 
  12621-6102  118.68  123.65    126.0     0.66 
  12622-9102   93.77   96.12     99.0     0.65 
 12651-12705   118.7  120.45    147.0     0.63 
 12652-12704   106.9  118.55    122.0     0.61 
 12678-12701   102.6   100.2    120.0     0.63 
  12678-1902   23.67   26.75     43.0     0.57 
  12678-6102   53.59   64.25     62.0     0.53 
  12679-9102   10.74   16.21    177.0     0.58 
  12682-6103    7.13   23.98     38.0     0.65 
 12685-12701  134.08  133.37    139.0     0.61 
  12685-3701   64.74   61.33     66.0     0.58 
 12700-12705  174.12  173.18    171.0     0.61 
  12700-6104  150.67  154.68    160.0     0.65 
  12769-9102    81.0   82.51     88.0     0.55 
  7959-12705   38.77   35.05     47.0     0.62 
   8654-3701   16.61   14.57      9.0     0.55 
   8654-3704  154.86  148.29    160.0     0.57 
  8330-12701   90.55   86.94     99.0     0.51 
  8439-12701   29.48   23.52     16.0     0.48 
  8085-12701   67.46   65.01     68.0     0.53 
  9497-12701   45.42   48.83     50.0     0.42 
  9493-12701   77.69   71.29     79.0     0.41 
  8724-12701   136.0  134.49    151.0      0.5 
  8335-12701   80.85   76.27     95.0     0.46 
  8243-12701    82.4   80.16     77.0      0.4 
  7975-12701   60.29   33.74     31.0     0.39 
  8247-12701   43.81   65.87     46.0     0.49 
  8718-12701   69.18   65.06     88.0     0.46 
  8725-12701   38.43   36.64     49.0     0.44 
  7958-12701  152.34  133.15    158.0      0.4 
  9095-12701   66.95   64.32     60.0     0.42 
  8258-12701   113.1  120.59    119.0     0.43 
  8320-12701   49.39   35.85     52.0     0.49 
  8989-12701   67.69   52.43     58.0     0.41 
  7991-12701    6.01    6.09      9.0     0.44 
  8464-12701   89.76   87.94     91.0     0.49 
  8997-12701  145.03  144.68    144.0     0.47 
  8139-12702   39.62   24.25     48.0     0.39 
  7968-12702   38.19   35.88     33.0      0.5 
  9041-12702  163.86  163.02    166.0     0.42 
  8453-12702  161.98  166.88    168.0     0.47 
  9045-12702   71.95   75.36     69.0     0.49 
  8978-12702   50.01   49.32     43.0      0.5 
  8595-12702   51.48   57.68     60.0     0.48 
  8143-12702  178.53  173.18    178.0     0.42 
  8444-12702  142.97  131.05    147.0     0.41 
  7815-12702   122.4  117.18    109.0     0.42 
  8484-12702    24.5   24.83     21.0     0.53 
  8458-12702   61.66   80.74     80.0     0.43 
  9027-12702    78.6   85.24     85.0     0.44 
  8726-12702  140.32  139.27    148.0     0.49 
  8985-12702   95.38  103.49    111.0     0.44 
  8449-12702   83.67   85.41     87.0      0.5 
  9085-12703  124.79  111.82    124.0     0.39 
  8462-12703   20.52   19.19     26.0     0.52 
  8456-12703   72.16   69.67     73.0     0.48 
  8448-12703   51.57   50.92     47.0     0.44 
  8440-12703   38.26   43.84     36.0     0.44 
  8952-12703   16.24   15.66     14.0     0.46 
  8253-12703    12.1   11.77      6.0     0.43 
  8566-12703  122.29  115.84    113.0     0.46 
  8936-12703  167.46  143.49    160.0     0.44 
  9045-12703  129.92   121.1    120.0     0.46 
  7968-12703  112.25  109.67    114.0     0.44 
  9869-12703  177.94  177.48    175.0     0.44 
  8977-12703    8.38     8.9      6.0     0.52 
  8150-12703  142.44  148.95    147.0     0.46 
  7495-12703   16.16   15.32     14.0     0.46 
  9510-12703   13.04    15.2     14.0     0.45 
  9035-12703    7.35    8.21     14.0     0.48 
  8453-12703  151.16  148.78    145.0     0.46 
  9041-12703  143.56   143.8    140.0     0.42 
  9864-12703   63.41   54.42     62.0     0.41 
  9196-12703  117.54   123.1    133.0     0.47 
  8941-12703   45.11   64.29     44.0     0.46 
  9183-12703   68.16    86.7     90.0     0.48 
  8247-12703   81.09   83.88     93.0     0.53 
  8326-12703   35.12   37.58     46.0     0.52 
  9038-12703   157.0   155.4    173.0      0.5 
  9485-12703   45.85   43.46     46.0     0.51 
  7962-12703    37.9   38.39     48.0     0.44 
  9864-12704   33.07    5.84      2.0     0.41 
  8461-12704  125.56  122.63    125.0     0.45 
  9043-12704    2.48    8.89    179.0     0.49 
  8980-12704   96.25   97.47    109.0     0.41 
  8329-12704  119.49  118.08    117.0     0.48 
  8241-12704  144.12  143.48    143.0     0.39 
  7990-12704    76.1   75.75     82.0     0.49 
  8262-12704   52.77   55.94     51.0     0.45 
  8449-12704   86.49   88.75     81.0     0.43 
  8567-12704   63.72   63.68     60.0     0.43 
  8244-12704  161.08  163.46    162.0     0.44 
  8485-12704   33.62    3.69     29.0      0.4 
  7972-12704  125.28  126.93    125.0     0.51 
  7960-12704   63.21   62.52     61.0      0.4 
  9095-12704   48.73   49.01     47.0     0.41 
  7968-12704   59.76   55.63     65.0     0.49 
  9512-12704  130.61   144.2    144.0     0.52 
  9501-12704  153.89  138.93    153.0     0.42 
  8611-12704   85.38   82.32     87.0     0.52 
  8462-12704   20.36   32.86     12.0     0.49 
  9506-12704   90.29   96.81     85.0      0.4 
  9863-12704   27.45   22.95     34.0     0.47 
  8591-12704  158.02   159.7    161.0     0.45 
  8155-12704   81.44   70.95     72.0     0.43 
  9045-12704   101.0  101.77    110.0     0.42 
  9508-12704   73.94   76.65     67.0     0.42 
  8331-12704  125.81  126.04    133.0     0.44 
  8446-12704   10.87   13.33     21.0     0.44 
  8085-12704   27.67   28.44     28.0     0.41 
  9490-12704  148.72  169.24    170.0      0.5 
  8600-12704   64.92   69.86     41.0     0.41 
  8311-12705   49.03   54.08     51.0     0.43 
  8313-12705  173.96  167.77    167.0     0.53 
  8241-12705  154.95  154.65    171.0     0.48 
  8983-12705   64.29   62.13     66.0     0.44 
  9505-12705   12.19   11.09     10.0     0.41 
  8996-12705  145.11  145.43    144.0     0.47 
  7972-12705   98.56  123.01    109.0     0.42 
  9036-12705   72.55   74.77     75.0      0.5 
  8134-12705  126.57  126.59    120.0     0.52 
  8458-12705   57.35   54.97     51.0     0.51 
  8715-12705   21.35   22.82     16.0      0.4 
  8083-12705  140.52  143.55    151.0     0.46 
  8443-12705   46.36   49.42     53.0     0.41 
  8258-12705  162.82  165.13      9.0     0.45 
  7443-12705   42.88    40.1     37.0     0.39 
  8462-12705  161.71  161.58    165.0     0.43 
  8980-12705  145.84  140.05    144.0     0.48 
  8341-12705   96.11   92.74    117.0     0.46 
  8446-12705  134.38   123.2    104.0     0.49 
 10001-12705  123.51  123.73    133.0     0.48 
   8137-1901   35.55   41.29     36.0     0.43 
   8239-1901   12.93   16.88      8.0     0.44 
   8989-1901  164.68   163.8    165.0     0.47 
   8944-1901   41.94    47.9     32.0     0.46 
   8715-1901   21.01   19.54     17.0     0.44 
   8139-1901   12.06   14.74     13.0     0.52 
   7977-1902   84.39   88.08     86.0     0.42 
   8080-1902    86.9   88.34     91.0     0.41 
   8481-1902  125.74  117.96    102.0     0.42 
   7992-1902   26.81   36.51     45.0     0.47 
   8482-1902  141.13  139.29    168.0      0.5 
   8567-1902  103.25  100.53     94.0     0.52 
   9512-1902    5.63    5.76     10.0     0.51 
   8450-1902   16.73   16.06     19.0     0.49 
   9891-1902  106.98  108.76    112.0     0.46 
   8444-1902   78.62   76.75     75.0      0.5 
   8465-3701   64.76   75.18     49.0     0.45 
   8325-3701    34.3    59.3     35.0     0.46 
   9868-3701   64.37   85.39     75.0      0.4 
   8948-3701    20.6   21.43     16.0     0.45 
   8982-3701  118.72  119.65    120.0     0.44 
   8550-3701   78.93   80.64     75.0     0.42 
   8952-3701   93.64   91.87     96.0     0.49 
   8078-3701    1.22    8.84     12.0      0.5 
   9865-3701   21.21   14.75     24.0     0.46 
   8085-3701   94.01   89.03     95.0     0.46 
   8147-3701  103.37  109.24    106.0     0.41 
   8080-3701  112.18  104.45    110.0      0.4 
   9876-3702  142.21  160.08    141.0     0.52 
   9868-3702   55.79   44.93     49.0     0.44 
   8936-3702    7.46    9.19      7.0      0.4 
   9490-3702  139.64   151.0    139.0     0.42 
   8320-3702   93.12   84.32     82.0      0.4 
   8549-3702     6.9    1.12      6.0     0.47 
   8253-3702    3.49    1.92      4.0     0.47 
   9865-3702   18.76   37.64     16.0      0.4 
   8454-3702  171.19  172.83    168.0     0.48 
   8626-3702  173.62  170.95    171.0     0.42 
   8989-3703   33.77    37.6     47.0     0.51 
   9181-3703   28.71   41.24     25.0     0.43 
   8081-3703  131.48  135.21    133.0     0.45 
   8727-3703  155.75  144.25    132.0     0.53 
   8626-3703  139.89  147.64    146.0     0.41 
   8940-3703  165.39  167.01    165.0     0.47 
   8458-3703  155.81  156.77    155.0     0.41 
   8625-3703   28.03   57.18     50.0     0.45 
   8991-3703   37.38   38.82     36.0     0.47 
   8941-3703   153.5  156.16    164.0      0.5 
   9871-3703   84.53   71.06     65.0     0.44 
   8483-3704  159.03  162.07    154.0      0.4 
   8258-3704   72.36   55.05     76.0     0.52 
   9033-3704   80.89   62.15     66.0     0.46 
   8330-3704  140.97  137.23    140.0     0.51 
   7443-3704   55.49   50.54     61.0      0.5 
   9041-3704   66.93   66.24     68.0     0.51 
   9085-3704  110.47  111.51    111.0     0.45 
   8600-3704  150.34  149.04    150.0      0.5 
   8239-3704   90.49   92.38     94.0     0.42 
   8452-3704   75.07   75.75     71.0     0.51 
   9047-3704   15.28    11.3     15.0     0.43 
   8711-3704    46.7   56.82     45.0     0.49 
   8980-3704  172.92  173.41    171.0      0.4 
   8448-3704   80.13   69.29     79.0     0.46 
   8154-3704    69.3   99.07    100.0      0.4 
   8081-6101   71.97   73.25     74.0     0.51 
   8999-6101   59.67   67.06     38.0     0.53 
   8449-6101   65.42   67.44     91.0      0.4 
   8606-6101  173.73  175.83    173.0     0.39 
   8989-6101   18.43   14.77     23.0     0.53 
   8250-6101   33.92   42.42     45.0     0.44 
   8453-6101   56.74   28.79     37.0     0.49 
   8338-6101  110.81  118.89    126.0     0.46 
   8458-6101    73.7   85.33     78.0     0.44 
   8447-6101  179.95  177.33      4.0     0.45 
   9488-6101   27.69   27.35     25.0     0.52 
   9033-6101    8.43    7.84      4.0     0.39 
   8991-6101  153.34  151.52    150.0     0.51 
   8592-6101  109.44  112.04    106.0     0.48 
   8259-6101  111.52    96.4    115.0     0.51 
   8945-6101   34.22    33.4     28.0      0.4 
   9500-6101    4.87   14.36      3.0     0.48 
   8717-6101  167.21  161.67    163.0     0.41 
   8439-6101   135.2   138.3    127.0      0.5 
   8568-6101  166.64  159.25    142.0     0.43 
   8717-6102  133.46  132.13    136.0      0.5 
   8987-6102   169.4  140.96    140.0      0.4 
   9049-6102  111.31  111.02    109.0     0.48 
   8616-6102   15.08   34.58     19.0     0.52 
   8719-6102   89.72   93.73     98.0      0.5 
   8726-6102  142.56  139.85    134.0     0.52 
   8333-6102    62.5    63.3     62.0      0.5 
   8611-6102   51.34   58.23     57.0      0.5 
   8083-6102   58.45   62.52     70.0     0.49 
   8263-6102   30.56   38.65     20.0      0.5 
   7960-6102   81.95   82.79     69.0      0.5 
   8939-6102   58.72   83.83     67.0     0.48 
   9501-6102  141.12  142.55    147.0     0.47 
   8244-6102    9.53   11.99     13.0     0.41 
  10001-6102   55.65   54.42     69.0     0.47 
   9034-6102  127.21  129.83    135.0     0.42 
   8449-6102    92.0   90.21     89.0     0.44 
   9025-6103   69.29   75.06     64.0     0.42 
   9487-6103  171.29  169.28    163.0     0.41 
   8461-6103  159.71   156.7    145.0     0.46 
   8450-6103  157.08  169.95     11.0     0.51 
   9196-6103   18.99   20.82     19.0     0.52 
   7443-6103   21.17   35.67     20.0     0.43 
   8720-6103  151.56  165.73    150.0     0.47 
   8341-6103  145.88  140.36    143.0      0.4 
   8600-6103  107.65  102.51     89.0     0.49 
   8250-6103  140.07   131.9    135.0      0.5 
   8985-6103  111.48  118.51    112.0     0.53 
   8139-6103   107.5  111.79     99.0     0.47 
   8935-6103   48.19   30.52     33.0     0.49 
   9036-6103   66.56   88.87     83.0      0.4 
   8982-6104  141.93  151.95    166.0     0.45 
   8085-6104   17.28   26.45     29.0     0.41 
   8547-6104   75.11  102.71     67.0     0.41 
   9493-6104   54.76   82.67     60.0     0.41 
   9508-6104  172.95   179.5     13.0     0.43 
   8935-6104   94.66   85.67     74.0     0.47 
   9194-6104   98.81   78.44     97.0     0.49 
   7992-6104    6.76    7.33    160.0     0.44 
   8464-6104   52.27   54.24     57.0     0.46 
   8989-6104  101.78  101.27    102.0     0.48 
   7977-6104   64.38   37.73     37.0     0.47 
   9047-6104    0.83    6.64      4.0     0.49 
   8616-6104   23.98   32.24     27.0     0.47 
   8331-6104   52.43   59.18     54.0      0.5 
   8548-6104  116.62   118.4    130.0     0.46 
   8252-6104   43.63   44.48     46.0     0.49 
   8086-6104   60.14    39.7     50.0     0.43 
   8147-6104  122.97  135.46    133.0     0.51 
   9870-6104  165.31   148.9    161.0     0.44 
   8991-6104   13.13    9.26     11.0      0.5 
   7962-6104  112.44  124.51    111.0     0.45 
   8149-6104   90.81   83.92     91.0      0.4 
   8625-6104   113.6   111.0    109.0     0.47 
   8727-9101  150.41  130.07    126.0     0.46 
  10001-9101   95.83   88.23     63.0     0.51 
   8602-9101   40.31   39.94     44.0     0.51 
   9045-9101   54.14   53.09     32.0     0.48 
   8443-9101   53.09   49.07     51.0     0.46 
   8625-9101  167.76  178.26      7.0     0.45 
   8083-9101   22.75   30.47     26.0     0.43 
   9491-9101   25.94   26.67     33.0     0.44 
   9042-9101    9.83    9.16      9.0      0.5 
   8338-9101  160.57   151.6    150.0     0.43 
   8154-9101  164.69  168.59    165.0     0.51 
   8147-9101   82.94    80.3     83.0      0.5 
   8158-9101  131.32  119.65    111.0     0.51 
   7815-9101  125.23  121.26    125.0     0.51 
   8263-9101   62.58   59.46     62.0     0.42 
   8612-9101   11.13   15.34     14.0      0.5 
   7964-9101  118.26  112.51    116.0     0.51 
   8241-9101   99.98   98.16     91.0     0.42 
   7992-9101   22.26   25.84      5.0     0.46 
   8938-9101    7.41    4.62      2.0     0.45 
   8317-9101   46.53   36.61     54.0      0.5 
   8942-9101  172.01  155.91    176.0     0.39 
   9041-9101  160.48  161.66    168.0     0.42 
   8987-9101  162.33  162.06    168.0     0.45 
   8615-9102    77.5   81.38     82.0     0.45 
   8447-9102  147.94  127.28    137.0     0.46 
   8932-9102  135.66  133.47    134.0     0.45 
   8989-9102   49.32    47.2     53.0     0.49 
   8309-9102   124.9  121.51    144.0     0.51 
   8982-9102   84.42   90.43     89.0     0.41 
   8341-9102   19.74   19.84     17.0     0.48 
   9865-9102  162.83  169.76    159.0     0.45 
   7815-9102   74.21   85.33     80.0     0.44 
   8253-9102   50.47   50.27     48.0     0.47 
   8257-9102   55.08   54.44     67.0     0.46 
   8943-9102    94.9  100.41     99.0     0.45 
   9863-9102   43.14   39.96     38.0     0.42 
   8158-9102  109.66  128.18    129.0     0.46 
   8551-9102   52.96   68.73     90.0     0.41 
   8439-9102  135.01  132.55    134.0     0.49 
   8261-9102   44.04   37.03     18.0     0.46 
   8135-9102    45.1   33.52     43.0     0.52 
   8137-9102  134.14  131.33    129.0     0.47 
   8482-9102   80.44   64.38     73.0     0.52 
   7992-9102   32.92   33.06     42.0      0.5 
   9507-9102  144.83  143.12    139.0      0.5 
   8149-9102  120.09  115.45    113.0     0.46 
   8984-9102  133.33  141.92    155.0     0.44 
   8483-9102   19.71   26.81     22.0     0.43 
   8315-9102   55.71   53.51     28.0     0.52 
  10216-6103   46.17   43.26     53.0     0.47 
 10218-12704  150.37  156.25    144.0     0.48 
  10218-3701   27.21   21.99     19.0     0.48 
 10219-12703   76.27   75.32     56.0     0.53 
 10492-12704   89.53    86.7     92.0     0.48 
  10492-6103   56.53    56.3     57.0     0.42 
 10493-12701   98.66   92.55     79.0     0.41 
 10493-12705    74.8   80.16     75.0     0.44 
  10493-9101   19.41    25.3     10.0     0.46 
  10494-6101   53.74   56.12     56.0     0.51 
  10494-9102  152.78  154.76    164.0     0.45 
  10495-1901  148.84  142.89    138.0     0.44 
 10496-12702   65.28   63.49     56.0     0.52 
  10497-6103  110.79  128.87    135.0     0.41 
 10498-12705   68.73    72.4     73.0      0.5 
  10499-1902   54.98   55.64     57.0     0.39 
  10499-3702  137.52  134.27    133.0     0.39 
  10499-3703  144.07  149.48    155.0      0.5 
 10500-12701  152.24  136.95    139.0     0.43 
 10500-12704   44.05   42.71     20.0     0.47 
  10500-3702   77.53   83.56     72.0     0.52 
 10503-12701   84.55   87.65     89.0     0.45 
  10504-3701    29.8   30.79     19.0      0.5 
  10504-9101  152.34  155.85    154.0     0.48 
  10506-9102   131.3  127.18    126.0      0.5 
  10507-9102   65.13   58.43     44.0     0.44 
 10508-12701  120.63  116.53    131.0     0.47 
  10509-6104  165.82  164.22    169.0     0.53 
 10512-12701   21.36    18.2      9.0      0.5 
  10512-9101  139.28  129.78    139.0     0.43 
  10516-3704  136.51  146.43    128.0     0.48 
  10516-9102  125.04  145.66    135.0     0.49 
  10517-9101    86.3   90.31     86.0     0.43 
 10520-12704  100.72   97.58    104.0     0.43 
  10842-1901  106.85  104.22    106.0     0.51 
  10845-6103  177.56  161.52    158.0     0.47 
  10845-9101  138.69  141.35    137.0      0.4 
 11004-12705    66.7   69.36     72.0      0.5 
  11009-1901   96.26    72.2     84.0      0.4 
  11009-6102   53.87   57.18     58.0     0.43 
 11010-12704   72.48   53.81     67.0     0.51 
 11012-12701    96.4  102.57    104.0     0.44 
  11012-9101   69.36   70.82     67.0     0.51 
 11013-12702  143.16  143.79    147.0     0.51 
  11013-3703   17.25    7.56      9.0     0.51 
 11014-12703    8.83    7.33     16.0     0.41 
 11016-12701    8.05    2.18      2.0     0.45 
  11017-6104   79.53   83.97     81.0     0.47 
  11018-3702   97.25   97.77     98.0      0.5 
  11018-9101    80.1   81.78     81.0     0.42 
 11019-12701    5.69    0.34      2.0      0.4 
  11020-3704  117.89  109.36    126.0     0.47 
 11742-12701   76.27    78.4     82.0     0.47 
 11743-12704    51.1   49.43     46.0     0.52 
  11743-6104   99.31  102.56     91.0     0.47 
  11744-3703    41.3   38.75     45.0      0.4 
  11745-1902    7.49    9.05     18.0     0.47 
  11745-9101  103.59  100.92    103.0     0.45 
 11746-12704   53.76   51.15     50.0     0.48 
 11746-12705  168.24  164.61    164.0      0.4 
  11751-6103   83.74  106.71     96.0      0.5 
  11751-9102   151.0  151.44    142.0     0.48 
 11758-12704  116.86   98.31    117.0     0.52 
  11760-6103   35.68   34.35     41.0     0.52 
  11760-9102   29.91   23.72     31.0     0.47 
 11826-12704  135.58  137.85    138.0      0.5 
 11830-12705  158.97  155.26    148.0     0.48 
  11830-3703    3.92    7.14      9.0     0.44 
  11831-9101   23.84   21.75     19.0     0.42 
  11831-9102   28.48   35.75     18.0     0.42 
  11832-6102  159.24  159.63    158.0     0.46 
  11833-6102  142.94   143.7    137.0     0.45 
  11833-9102   128.1  122.72    121.0     0.41 
  11834-6103    7.75    2.34     23.0     0.53 
  11834-6104  162.43   165.0    162.0     0.39 
 11835-12705  130.43  133.13    137.0      0.5 
  11943-1902   149.9  170.77    168.0     0.43 
 11945-12705  124.42  123.16    127.0     0.42 
  11946-6103  156.31  149.14    156.0     0.44 
  11946-9101  136.44  136.66    137.0     0.49 
 11952-12702  134.49   132.1    132.0     0.41 
 11952-12705   56.25   37.76     42.0     0.48 
 11975-12703    80.6    87.9    102.0     0.46 
  11977-9102   157.5  158.86    165.0     0.39 
  11979-3704    17.9   19.16     12.0     0.47 
  11979-9102   107.1  102.38    108.0     0.46 
 11984-12701   76.38   75.55     76.0      0.4 
 11984-12702    47.8   51.56     46.0     0.48 
  11984-6102   18.58   18.75     30.0     0.49 
  11984-9101  117.46  115.42    115.0     0.52 
   7961-6101  116.43  139.61    142.0     0.45 
  7963-12702   99.14  117.57    128.0     0.42 
  7963-12703  154.16  133.22    160.0      0.4 
   7963-1902  141.52  148.74    137.0     0.49 
  8079-12703   51.72   49.73     55.0     0.43 
   8097-3703  131.68  159.92    133.0     0.49 
   8097-6102   84.92   96.57     92.0     0.51 
   8097-9102  153.73  152.81    145.0     0.48 
   8148-1902  144.08  142.96    145.0     0.43 
   8152-3703    65.8   67.38     64.0     0.48 
   8152-6101  104.98  113.85    105.0     0.49 
  8245-12703  109.44  105.77    108.0     0.41 
  8245-12705   164.4  174.57    177.0     0.42 
  8260-12703   67.45   71.97     63.0     0.51 
  8260-12704   147.9  149.47    152.0     0.44 
   8260-6102   49.75   46.36     51.0     0.46 
  8310-12702   41.48   29.66     31.0      0.4 
   8310-1902  133.23  136.02    141.0      0.4 
   8310-6103   88.34   73.82     96.0     0.44 
  8314-12704   42.97   44.18     42.0     0.43 
   8314-6102   87.72   78.87     84.0     0.43 
  8324-12704   109.5  121.97    120.0     0.45 
   8327-1901    90.8  100.35     87.0     0.41 
   8327-6104  109.88  130.03    126.0     0.47 
   8327-9102   81.15   73.56     79.0     0.42 
   8328-9101  116.46  120.62    126.0     0.45 
   8328-9102   76.16    68.7     74.0     0.47 
  8334-12702   32.53   38.33     37.0     0.51 
   8334-6103  133.06  124.97    130.0     0.43 
   8336-9101   106.9  112.81    102.0      0.4 
  8337-12703  100.67    84.5     95.0     0.46 
   8337-1901    81.1   81.99    100.0     0.48 
   8438-9102   104.9   107.0    115.0     0.48 
   8441-6103   70.28   62.71     49.0     0.44 
   8441-6104    15.1   16.22     19.0     0.43 
   8441-9101   137.4  129.89    133.0     0.47 
  8487-12704  100.82   92.37     87.0     0.48 
   8488-6104  113.95   105.2    107.0     0.48 
  8561-12701   11.58   18.35     20.0      0.5 
  8561-12702   88.13   91.48    101.0     0.45 
   8561-6102   63.95   72.35     58.0     0.45 
   8562-1901  138.37  138.98    136.0     0.39 
  8563-12701    0.63    3.73      1.0     0.46 
   8563-6102   46.13   63.99     39.0     0.49 
   8563-6103   93.74   97.24     93.0     0.51 
   8563-6104  148.98  149.56    155.0     0.45 
   8564-9101    77.7   81.15     68.0     0.39 
   8565-6102   139.4  144.39    142.0     0.48 
  8589-12702   27.06   30.37     26.0     0.44 
   8589-9101   15.11   12.66     12.0     0.44 
  8596-12705   79.79   69.26     85.0     0.49 
   8596-6102  114.49  114.32    116.0     0.52 
   8596-6104  132.88  133.69    134.0     0.51 
  8610-12703  155.19  138.41    127.0     0.43 
   8610-3703    90.4   96.04     94.0     0.42 
   8651-3702    25.7    29.2     30.0     0.46 
  8657-12701   34.71   26.78     29.0      0.4 
   8657-6102   11.66    7.13     13.0     0.49 
   8710-6103  125.71  123.91    138.0      0.4 
   8722-6101    0.96    3.15      7.0     0.47 
   8981-6101   28.63   28.27     34.0     0.51 
   8981-6104  154.84  147.21    129.0     0.53 
   8981-9101   46.27   46.95     49.0     0.52 
   8988-6101   90.97   88.03     88.0     0.43 
   8988-9102  175.13  165.72    154.0     0.53 
  8994-12702  115.67  103.67     97.0     0.49 
  8994-12703  161.61  163.14    159.0     0.49 
  8994-12705   67.16   69.95     75.0     0.41 
   8994-1901   64.47   65.06     68.0      0.4 
   8998-6103   150.4   139.2    130.0     0.39 
   8998-6104   21.55   37.79     17.0     0.47 
   9001-9101   96.79  103.48     97.0     0.39 
  9030-12702   36.72   32.57     29.0     0.44 
   9040-9102  128.13  129.15    128.0     0.48 
  9086-12703   82.72   83.97     84.0     0.49 
  9087-12705   18.19   18.43     18.0     0.51 
  9089-12702  156.45  152.88    157.0      0.5 
   9089-6101  150.14   151.8    149.0     0.47 
   9092-6102   63.68   50.19     56.0     0.51 
  9093-12702  170.07   162.7    166.0      0.4 
  9187-12702    4.62    1.95      7.0     0.51 
  9187-12705  120.53  107.27    122.0     0.48 
   9188-3701  129.23  133.75    132.0     0.48 
   9188-9102  114.94  110.06    108.0     0.41 
  9192-12701   31.67   30.11     41.0     0.44 
  9192-12703   82.57   81.93     81.0     0.52 
   9192-6101   78.43   74.33    102.0     0.49 
   9192-6104  165.53  168.45    161.0     0.47 
   9192-9102  179.59  179.14    177.0     0.41 
   9489-6102  104.17  100.68     92.0      0.4 
   9496-6104  144.58  143.61    140.0     0.41 
   9496-9101   36.27   36.24     37.0     0.52 
  9499-12705   12.07    14.0     15.0     0.46 
   9499-6104  165.17  164.37    150.0     0.48 
   9504-1902  168.51  166.26    165.0     0.51 
   9504-9101   128.7  103.27    106.0     0.53 
   9511-9101   83.14   81.99     78.0     0.45 
  9513-12702   89.56   89.55     90.0     0.52 
  9513-12705  111.94  120.17    112.0     0.49 
   9513-6101   57.22   86.65     83.0     0.48 
   9513-9101   95.73   109.4    107.0     0.41 
   9514-3702   74.57   76.98     78.0     0.49 
   9867-3704  135.21  134.41    136.0     0.52 
   9867-9101   84.14   84.47     85.0     0.53 
  9873-12702   17.32   15.33     20.0     0.48 
   9874-6103  155.05   133.1    139.0     0.39 
   9878-9101   36.74   18.44     34.0      0.4 
   9880-6104   27.24   44.62     60.0      0.4 
  9882-12703   75.07   75.26     72.0     0.39 
  9882-12705   43.93    43.0     43.0     0.52 
   9882-6101  133.33  145.79    143.0      0.4 
   9882-6104  169.07  175.89     13.0     0.48 
   9884-9101   21.89    25.5     25.0     0.44 
   9885-6101  126.28  119.84    133.0     0.47 
   9885-9101   20.52   10.39     14.0     0.45 
   9889-1902  118.79  119.06    109.0     0.52 
   9889-3704   33.57   16.78     13.0     0.45 
   9889-6102  150.73  129.88    151.0      0.4 
  9890-12701   61.44   58.34     51.0     0.45 
  9890-12704  155.29  162.39    157.0     0.45 
   9893-3701  121.18  119.46    123.0     0.42 
 10222-12702   34.95   32.14     39.0     0.48 
 10222-12705   53.02   54.53     55.0     0.42 
  10224-9102   12.92    2.73      5.0      0.4 
  10515-9102  149.61  145.79    139.0     0.43 
  10843-3702   63.81   62.59     62.0      0.5 
 11747-12702  126.01  126.87    120.0     0.48 
  11747-9102   91.85   90.48     75.0     0.45 
  11748-3704   54.72   32.34     26.0     0.47 
  11753-6103    5.62    7.53     36.0     0.46 
  11759-9102   96.41    97.9    102.0     0.44 
 11828-12704  135.36  138.34    139.0     0.48 
  11828-9101  138.21  129.13    126.0      0.5 
 11865-12703  168.51  168.65    166.0     0.45 
  11865-6104  124.83  123.76    123.0     0.52 
 11939-12705  130.68  147.41    147.0     0.47 
 11953-12702    9.67   11.39     10.0     0.44 
  11953-6101    7.55    10.0     20.0     0.39 
  11954-6103  100.72   97.98     97.0     0.44 
  11955-6104  102.85  107.02    110.0      0.4 
 11957-12704   93.14    92.4     96.0     0.53 
  11958-6102   65.81   74.16     63.0     0.49 
  11962-9101   25.23     8.5     16.0     0.44 
 12066-12701   40.03   38.41     38.0     0.42 
  12069-6102   45.09    42.0     39.0     0.52 
  12070-9101    32.3   33.47     21.0      0.5 
  12071-6102  143.58  150.05    141.0     0.46 
  12075-1902    3.85    5.81    169.0     0.49 
 12079-12703  108.08  105.36    111.0     0.48 
  12079-1902   157.8   156.0    150.0     0.46 
  12079-9101   33.94   32.37     32.0     0.52 
  12080-9101   19.82   34.53     45.0     0.49 
 12081-12702  140.48  148.61    146.0     0.48 
  12081-6104   179.7    11.3     97.0     0.45 
 12082-12702   88.51   84.61     82.0     0.53 
  12082-9102    1.77    3.94    173.0     0.51 
 12084-12704   45.02   59.72     34.0     0.44 
 12092-12703   37.67    26.5     29.0     0.44 
  12092-6101   74.33   70.38     60.0     0.48 
  12093-6102   43.12   55.08     33.0     0.45 
  12094-6104   44.09   40.06     40.0     0.43 
  12483-3701   66.03   86.64     84.0     0.47 
 12487-12705  144.57  145.13    144.0     0.46 
  12488-1902  123.31  109.24    122.0     0.43 
  12488-9101  113.17  111.11    113.0     0.44 
  12490-6103  169.97  173.11      4.0     0.42 
  12491-9101   40.36   35.76     38.0     0.41 
  12491-9102  100.81  102.58    106.0     0.43 
 12506-12703   92.66   92.89     99.0     0.44 
 12510-12703  152.57  152.32    152.0     0.48 
  12511-9101   47.13   58.69     53.0     0.42 
  12511-9102   63.24   48.88     53.0     0.41 
  12512-6101   59.94   56.27     60.0      0.5 
 12514-12701  168.22  168.74    171.0     0.49 
  12518-3704   42.75   27.38     20.0     0.49 
  12518-6103  173.62   167.4    172.0      0.5 
   7965-9102  100.12    97.1     97.0     0.51 
  7978-12704  174.06  175.13    180.0     0.51 
   7981-3703  125.42  123.65    120.0     0.43 
   7981-6101   53.11   56.07     54.0     0.42 
  8088-12705  117.61   124.3    120.0     0.45 
   8088-3704   107.6   98.54    123.0     0.49 
   8091-1902  151.05  143.62    139.0     0.39 
   8091-3703   46.61    43.1     45.0     0.52 
  8093-12705  115.67  139.84    128.0     0.49 
   8093-1902   51.24   55.33     59.0     0.43 
  8095-12701    26.4   41.63     39.0     0.52 
  8095-12702  175.65  163.36    161.0     0.41 
  8157-12704   71.65   94.43     84.0     0.52 
   8157-6103  130.46  131.71    125.0     0.46 
   8157-9101   61.81   68.93     63.0     0.49 
  8321-12703  137.53  133.67    131.0     0.41 
   8321-6104   172.8  170.24    169.0     0.39 
  8570-12702   33.44   28.03     12.0     0.51 
  8570-12705   42.71    40.4     42.0     0.48 
   8570-1901  179.47    2.39     84.0     0.49 
  8620-12704   30.52   30.65     38.0     0.48 
   8620-6104   45.74   31.53     37.0     0.48 
   8621-3703  144.94   142.8    154.0     0.45 
   8621-3704   71.82   71.74     74.0     0.47 
   8622-6103   44.15   57.68     49.0     0.42 
  11940-1902   39.09   38.58     40.0     0.49 
 11949-12701   158.2  155.89    155.0     0.44 
 11949-12702    2.13    2.93    176.0     0.52 
  11949-9101   37.49    36.0     20.0      0.5 
  11965-9102  102.21  106.73    119.0     0.43 
  11969-3704   63.42   70.74     66.0      0.4 
 11976-12703  161.25  161.91    164.0     0.48 
  11981-3702  166.05  163.71    166.0     0.46 
  11981-6104   27.29   28.69     28.0     0.52 
  12088-9101   79.72   81.71     95.0     0.49 
 12089-12701  109.36  102.97    107.0     0.49 
 12089-12705  132.45   134.8    133.0     0.49 
 12090-12702   142.4  165.04    168.0     0.52 
  12090-3702   86.84   98.14    109.0     0.51 
  12495-9102   42.62   56.92     56.0     0.45 
 12620-12704  115.28  115.78    117.0     0.49 
  12620-6102   82.57   80.15     75.0     0.42 
  12621-6103   90.03   87.49     87.0      0.4 
  12622-9101   104.1   107.4    107.0     0.43 
 12624-12701  176.02  166.89    144.0     0.47 
  12651-3701    6.26    2.99      4.0     0.42 
  12651-6101    8.92    4.43      4.0     0.41 
  12651-9101  174.89  175.31      7.0     0.51 
 12652-12703  139.99  143.57    146.0     0.39 
 12667-12701    5.59    0.37    156.0     0.41 
  12667-6101  100.07  101.87     98.0     0.43 
 12675-12701   48.04   67.61     67.0     0.44 
 12682-12704   124.3  104.98    125.0     0.51 
 12683-12704  109.39   95.79     96.0     0.39 
  12683-6102   11.95   13.83     12.0     0.46 
  12683-9101  174.83  173.34    175.0     0.47 
  12684-1901  114.34  112.56    127.0     0.48 
 12685-12702  130.27  156.26    167.0     0.47 
  12700-3702   22.38   12.71     15.0     0.52 
 12769-12701  163.15  161.88    169.0     0.46 
 12769-12704    6.31   14.89     16.0     0.44 
 12772-12705  124.11    95.6    131.0      0.5 
  12772-6103    8.64   24.41     15.0     0.45 
   8654-1901  137.02  133.77    139.0     0.52 
   8654-6101   104.3  106.93    104.0     0.49 
   8654-6102   35.92   36.46     37.0     0.44 
  8462-12701   54.46   43.14     53.0     0.39 
  8078-12701   15.78   15.51     11.0     0.39 
  8458-12701   21.55   27.44     32.0     0.38 
  8274-12701   93.33  103.87     99.0     0.27 
  8259-12701  134.85  146.12    137.0     0.33 
  8992-12701   50.62   63.74     73.0     0.33 
  8948-12701   97.29   97.04    102.0     0.34 
  9491-12701   73.85   67.38     65.0     0.32 
  9868-12701   38.95   10.32     10.0     0.37 
  9505-12701   89.33   87.77     84.0     0.36 
  8256-12701   94.87   97.89     99.0     0.27 
  9088-12701   40.32   39.37     45.0     0.31 
  9512-12701  177.95  174.48    178.0     0.34 
 10001-12701   60.77   66.42     69.0     0.29 
  9195-12701  153.57  147.27    152.0     0.31 
  8141-12701  172.05  168.94    165.0     0.34 
  8446-12701   80.33   67.27     67.0     0.31 
  8139-12701   21.95   26.94     19.0      0.3 
  9869-12702  110.77  110.52    111.0     0.28 
  9036-12702   64.74   70.49     66.0     0.32 
  8982-12702   69.21   49.13     50.0     0.28 
  8944-12702  164.49  162.22    162.0      0.3 
  8613-12702   64.83   65.24     72.0     0.39 
  8455-12702   46.76   47.58     37.0     0.35 
  8080-12702    20.7   28.34     29.0     0.34 
  8547-12702   77.34   78.59     81.0     0.11 
  8941-12702   78.08   86.55     81.0     0.37 
  8992-12702   13.72    8.05      8.0     0.29 
  8258-12702  119.06  122.61    116.0     0.28 
  8550-12702  157.08  156.91    157.0     0.39 
  7957-12702  119.33  122.33    123.0     0.34 
  8253-12702  173.76   174.7    164.0     0.35 
  8325-12702  145.92  128.58    140.0     0.34 
  8591-12702  145.82  146.14    139.0     0.39 
  9095-12702    91.3    87.8     84.0     0.37 
  9024-12702  158.59  144.02    139.0     0.34 
  8989-12702   11.58    4.61      7.0     0.37 
  8604-12702   46.43   50.77     44.0     0.29 
  8144-12702   87.73   94.24     93.0     0.28 
  9000-12702   90.85   86.33     94.0     0.35 
  8239-12702  130.03  129.45    130.0     0.32 
  8615-12702  136.57  136.29    141.0     0.27 
  8445-12702   41.11   47.99     50.0     0.34 
  9490-12703  119.57  116.41    117.0     0.34 
  9034-12703  105.61  107.56     98.0     0.38 
  8331-12703    63.2    66.1     64.0     0.34 
  8317-12703   20.34   22.37     21.0     0.33 
  7991-12703  121.36  133.21    143.0     0.36 
  8258-12703   51.29    45.9     41.0     0.28 
  8311-12703  140.85  142.46    144.0     0.37 
  8450-12703  115.51  126.72    119.0     0.33 
  8942-12703  119.82  147.18    114.0     0.38 
  8999-12703   63.63   64.12     66.0     0.38 
  9505-12703  168.78  161.84    165.0     0.31 
  9028-12703   125.2   125.5    122.0     0.31 
  8459-12703  130.21  130.61    133.0     0.33 
  8329-12703  114.82  103.92    111.0     0.27 
  7977-12703   71.09   72.84     74.0     0.39 
  8154-12703     1.4    26.4    173.0     0.39 
  9492-12703  104.58   94.65     99.0     0.34 
  8458-12703    6.89   16.11    179.0      0.3 
  8461-12703  104.82   93.92     98.0     0.34 
  8257-12703   115.8   114.0    116.0      0.3 
  9865-12704   43.74   53.22     48.0     0.27 
  8484-12704  115.34  117.06    108.0     0.29 
  8727-12704  155.38  163.83    154.0     0.27 
  8997-12704  100.88   92.59     92.0     0.36 
  9196-12704   26.54   27.44     26.0     0.27 
  8937-12704  137.24  134.08    148.0     0.35 
  8548-12704   97.89    93.6    103.0     0.31 
  8987-12704   38.39   41.04     31.0      0.1 
  8132-12704  177.66   177.1    178.0     0.36 
  8150-12704   36.79   45.62     52.0     0.29 
  8320-12704   15.61   16.97     13.0     0.38 
  9502-12704  166.42  168.87    167.0     0.27 
  8486-12704   82.58   87.34     80.0      0.3 
  8551-12704  144.62  142.16    139.0      0.3 
  7443-12704  137.67  133.78    123.0     0.29 
  8588-12704  163.89  165.48    164.0     0.29 
  8439-12704  170.08  166.48    170.0     0.35 
  8323-12705   119.0  131.44    126.0     0.36 
  8466-12705    8.45    8.12      7.0     0.31 
  8712-12705  160.11  158.27    154.0     0.34 
  8309-12705   28.81   28.94     30.0     0.32 
  8084-12705   59.77   59.67     60.0     0.27 
  8601-12705   47.18   50.55     53.0     0.38 
  8440-12705    3.95    3.77      2.0     0.34 
  8317-12705  144.63  141.84    142.0     0.34 
  8944-12705   68.28   68.98     68.0     0.37 
  8257-12705  174.31  179.37      3.0      0.3 
  9872-12705  114.03  114.24    120.0      0.3 
  8554-12705   18.39    12.5     22.0     0.36 
  8588-12705  145.71  146.72    140.0     0.28 
  8553-12705   63.08   62.26     68.0     0.35 
  9182-12705  146.24  150.48    149.0      0.3 
  8624-12705  143.61  131.88    166.0     0.28 
  8137-12705  173.73  176.63    177.0     0.28 
  9000-12705    4.57    4.07    173.0     0.09 
  8453-12705  149.63  151.76    153.0     0.33 
   8442-1901   87.45   71.18     73.0     0.37 
  10001-1901   96.75   94.28     93.0     0.29 
   8950-1901  137.32  142.79    135.0     0.29 
   8547-1901    23.4   30.84     22.0     0.29 
   8138-1901   105.6    98.4    105.0     0.33 
   8155-1901   81.43   85.66     85.0     0.29 
   9088-1901  138.72  138.03    140.0     0.28 
   9501-1902   73.57   53.71     61.0     0.34 
   8331-1902   88.48    75.2     74.0     0.29 
   9868-1902  174.05  173.17    168.0     0.28 
   9185-1902   12.43   10.72     13.0     0.33 
   8442-1902   77.21   85.86     85.0     0.34 
   8718-1902  138.15  145.01    137.0      0.3 
   8453-1902   49.68   48.34     47.0      0.3 
   7495-1902   23.46   21.08     21.0     0.34 
   8244-1902   44.67   49.01     42.0     0.28 
   8449-1902   117.8  118.05    113.0     0.29 
   9038-3701   67.76   47.67     66.0     0.27 
   9485-3701   85.16   82.47     83.0      0.3 
   8713-3701   21.05   26.28     25.0     0.28 
   8262-3701  130.13  136.84    139.0     0.35 
   8141-3701  149.89  145.32    142.0      0.3 
   7972-3701  111.21   83.74     96.0     0.29 
   8551-3701   94.67   85.77     91.0     0.34 
   8084-3701    54.6   48.05     47.0     0.38 
   8944-3701    19.5    16.2     24.0     0.27 
   8600-3701  109.07  120.35    116.0     0.31 
   8154-3701  109.64  112.86    111.0     0.35 
   8458-3701   26.02   39.48     39.0     0.28 
   9035-3701   43.29   46.71     45.0     0.36 
   8719-3702  162.91  166.44    161.0      0.3 
   8623-3702   48.45   54.16     51.0     0.37 
   9027-3702   78.62   68.93     78.0     0.32 
   7968-3702  165.53  159.03    159.0      0.3 
   9485-3702  134.39  133.73    134.0      0.3 
   8987-3702   37.18   37.11     32.0     0.33 
   8318-3702  109.03   99.73    106.0     0.35 
   9486-3702   11.77     2.8     10.0     0.32 
   8143-3702   92.28   91.37     91.0     0.33 
   8484-3702  175.28  178.45      4.0     0.33 
   8952-3702   26.54   27.77     27.0     0.36 
   8453-3702    3.04    2.36      1.0      0.3 
   8141-3702   66.48   68.35     67.0     0.37 
   8341-3702  166.02  164.75    165.0     0.34 
   9035-3702  143.44  149.33    142.0     0.38 
   9031-3702  104.65    90.5     94.0     0.28 
   8325-3702   75.79   63.28     80.0     0.36 
   8444-3702   29.26   28.35     30.0     0.31 
   8448-3702   21.52    23.1     20.0     0.34 
   8990-3702   64.37   63.09     65.0     0.31 
   9871-3702  142.99  146.38    147.0      0.3 
   9493-3702   94.69   98.89     99.0     0.27 
   9488-3702    3.42    6.49      7.0     0.27 
   9033-3702  142.88   144.7    149.0     0.28 
   8082-3702  145.27  153.76    147.0     0.36 
   8990-3703  146.51   142.3    143.0     0.35 
   9865-3703   24.03   24.94     23.0     0.37 
   8083-3703   94.96   91.46     97.0     0.32 
   9088-3703   71.49   76.96     78.0      0.3 
   8086-3703  146.54  154.26    151.0     0.28 
   8312-3703   41.68   33.25     20.0     0.38 
  10001-3703  168.81  168.11    170.0     0.37 
   8992-3703  148.24  141.76    155.0     0.29 
   9501-3703  149.21  149.38    149.0     0.27 
   8588-3703   24.55   27.42     33.0     0.36 
   8553-3703  174.69  177.54    178.0     0.35 
   9487-3703  104.26   107.1    107.0     0.35 
   9026-3704   61.45   63.68     59.0     0.35 
   8332-3704   59.87   55.45     57.0     0.28 
   8443-3704   80.28   79.22     78.0     0.34 
   8595-3704    5.09    7.94      2.0     0.28 
   8459-3704  112.21  101.04     98.0     0.34 
   8331-3704  121.49  114.76    115.0     0.27 
   8262-3704  178.27  155.69    180.0     0.32 
   8934-3704  128.45  112.44    115.0     0.33 
   8724-3704   16.06   12.59     18.0     0.38 
   8322-3704   34.74    50.0     35.0     0.27 
   8984-3704  173.22  175.14    175.0     0.31 
   8319-3704    12.2   15.41     15.0     0.39 
   8606-3704   70.81   82.28     79.0     0.27 
   8655-3704  100.64  100.72     91.0     0.37 
   8999-3704  157.83  165.35    151.0     0.32 
   7991-3704  164.14  162.13    161.0     0.32 
   8338-3704  115.09  118.94    123.0     0.35 
   8083-3704  103.29   99.61    104.0     0.31 
   8979-6101   14.86   14.08     21.0     0.27 
   8939-6101  164.21  164.96    158.0     0.31 
   8138-6101  160.12  166.06    164.0     0.26 
   9865-6101  116.96  111.89    112.0     0.29 
   9037-6101  126.56  134.49    131.0     0.37 
   8941-6101   89.84    96.0     91.0     0.39 
   9869-6101   73.24   82.98     77.0      0.3 
   9868-6101   72.06   72.54     70.0     0.35 
   9872-6101   35.41   41.08     41.0     0.37 
   8551-6101   90.22  106.57     88.0     0.31 
   9501-6101   65.38   52.09     66.0     0.34 
   7815-6101  109.15  111.09     96.0     0.29 
   8944-6101    4.98    4.25      1.0     0.36 
   8440-6102  124.72  136.82    131.0     0.34 
   8552-6102   67.48   50.71     69.0     0.36 
   8461-6102   88.89   89.11     87.0     0.38 
   8624-6102  140.35  121.44    123.0     0.33 
   9891-6102  172.15  179.98    171.0     0.28 
   8486-6102   151.1  151.95    157.0     0.36 
   8153-6102   44.98   42.11     43.0     0.37 
   8727-6102   83.45   85.23     82.0     0.28 
   8444-6102   31.14   29.65     33.0     0.36 
   7962-6102  143.82  167.78    157.0     0.39 
   9872-6102   13.42    7.34     28.0      0.3 
   8718-6102  156.88  154.02    159.0     0.35 
   8247-6102   47.42   44.45     45.0     0.34 
   9510-6102   63.89   65.92     66.0     0.37 
   8992-6102  115.89  133.25    133.0     0.37 
   8602-6102   51.38   31.88     35.0     0.35 
   8625-6102   19.96   32.44     13.0     0.34 
   8485-6102   63.46    37.2     62.0     0.34 
   8549-6102    99.9   98.12     98.0      0.3 
   8943-6103   28.46    42.2     21.0     0.38 
   8601-6103  145.61  144.27    143.0      0.3 
   8999-6103    58.1   56.84     57.0     0.34 
   7977-6103   76.63   88.43     85.0     0.38 
   8952-6103   11.58    6.39     11.0     0.37 
   9864-6103  109.95  116.35     99.0     0.37 
   8942-6103  128.83  138.68    125.0     0.27 
   9871-6103   86.13   81.59     83.0     0.33 
   8263-6103  144.65  129.32    129.0     0.35 
   8624-6103  117.55  119.67    130.0     0.36 
   9034-6103   63.23   54.01     56.0     0.33 
   9000-6103  115.86  145.69    129.0     0.37 
   8603-6103    2.22    3.36      1.0     0.32 
   8448-6103  149.11   144.5    141.0     0.35 
   8712-6103  153.19  168.89    164.0     0.38 
   8983-6103  155.43  140.67    153.0     0.28 
   8946-6103  174.15  178.96    176.0     0.37 
   8997-6103   12.24   13.87     12.0     0.34 
   8084-6103  123.95  128.72    122.0     0.35 
   8728-6103   98.85   106.9     99.0     0.34 
   9026-6103    40.7   50.74     56.0     0.32 
   7957-6104   82.12   79.63     79.0     0.36 
   9095-6104   52.73    58.5     58.0     0.28 
   8588-6104  146.32  140.54    141.0     0.29 
   8139-6104    15.4   15.98     14.0     0.29 
   7991-6104  159.15  154.08    158.0     0.35 
   8084-6104   23.84   19.22     15.0     0.28 
   9487-6104   23.06   24.96     31.0     0.35 
   8134-6104  127.81  140.88    130.0     0.33 
   8727-6104   86.53   98.29    101.0      0.3 
   8322-6104   69.71   58.07     57.0     0.29 
   9184-6104   64.24   63.63     65.0     0.31 
   8712-6104   62.47   68.91     71.0     0.32 
   9872-6104  148.88   121.6    131.0     0.26 
   8247-6104   93.33   86.97     85.0     0.33 
   8465-6104     5.7    0.84      4.0     0.33 
   8313-6104  114.26  118.23    117.0     0.32 
   9490-6104    84.6   77.73     89.0     0.37 
   8250-6104  140.56  142.01    140.0     0.35 
   8611-6104   29.92   40.02     43.0     0.26 
   8257-9101   94.32   99.19     95.0     0.26 
   8132-9101   48.48   51.13     51.0     0.33 
   8455-9101  167.97  158.77    148.0     0.32 
   8439-9101   94.48  103.95     95.0     0.33 
   7990-9101   15.26   21.61     24.0     0.28 
   8588-9101   68.26   67.45     68.0     0.33 
   8553-9101   57.16   60.56     72.0     0.36 
   8615-9101  173.98  170.43    172.0     0.28 
   7991-9101    9.99    6.68     13.0     0.37 
   8145-9101   72.77   74.45     74.0     0.37 
   8078-9101    40.4   34.54     39.0     0.33 
   9871-9101   74.17   65.62     67.0     0.27 
   9863-9101  116.92  121.21    119.0     0.39 
   9488-9101    40.2   32.65     43.0     0.33 
   9501-9101   92.94   91.45     92.0     0.32 
   9508-9101   46.22   45.83     54.0     0.36 
   8144-9101  111.37  109.08    105.0     0.27 
   8995-9101   10.77     4.9      1.0     0.29 
   8989-9101   65.24   65.35     66.0     0.35 
   8320-9101    82.2   84.13     91.0     0.34 
   9512-9101   87.12   81.37     86.0     0.26 
   8466-9101   87.64   87.68     87.0     0.36 
   8977-9101   13.84   14.88      8.0     0.37 
   8990-9101  109.91  102.31    105.0     0.29 
   9181-9101  139.03  143.54    151.0     0.36 
   9196-9101   63.43   61.13     62.0     0.37 
   9036-9101    7.95    2.76      1.0     0.36 
   9194-9101   46.65   42.21     47.0     0.27 
   8466-9102   26.28   16.28     28.0     0.35 
   8153-9102   66.94   62.04     68.0     0.39 
   8618-9102  143.02   143.4    148.0     0.33 
   9181-9102   17.48   13.37     13.0     0.27 
   8451-9102    49.0   19.51     51.0     0.33 
   8323-9102    92.9    72.8     93.0     0.31 
   9502-9102  167.93  169.45    172.0     0.35 
   9035-9102   77.54   58.02     81.0     0.29 
   8332-9102  166.04  157.91    169.0      0.3 
   8547-9102   36.51   47.35     56.0     0.35 
   9506-9102  148.72  149.52    151.0      0.3 
   9193-9102   125.7  131.54    125.0     0.33 
   8611-9102  133.42  133.55    135.0      0.3 
   8330-9102   52.25   52.57     45.0     0.31 
   9508-9102  140.92  140.74    141.0     0.33 
   8454-9102   17.27   16.66     14.0     0.29 
   9047-9102  148.92  146.49    146.0     0.37 
   7975-9102   32.43   37.75     35.0     0.27 
   8080-9102  118.34  118.98    113.0     0.28 
   8728-9102   91.44   91.33     87.0     0.39 
  10214-6104    7.19    5.19      5.0     0.35 
 10215-12703   72.22   68.88     85.0     0.31 
  10215-3703   36.32   36.72     38.0     0.37 
  10215-9101    86.1   83.21     86.0     0.27 
 10216-12701   34.78   33.52     33.0     0.39 
 10216-12702  136.25  135.47    131.0      0.3 
  10220-6104  146.14   148.9    150.0      0.3 
 10221-12701  112.61  115.13    111.0     0.36 
  10221-3701   40.39   39.86     38.0     0.36 
  10492-3704    9.18   10.27      2.0     0.34 
 10493-12703  168.62  177.16    153.0     0.36 
 10495-12705  138.21  135.73    135.0     0.38 
 10496-12701  121.29  119.55    113.0     0.31 
 10497-12705  143.32  139.68    146.0     0.38 
 10499-12705  162.69  173.24      7.0     0.33 
  10499-3704  177.86  178.32    172.0      0.3 
  10500-6101  166.83   160.9    164.0     0.28 
  10503-6102  141.86  142.35    151.0     0.28 
  10504-3703  162.35  168.98    175.0     0.32 
 10505-12701   61.74   71.02     85.0     0.36 
  10507-3701   21.37   23.69     23.0     0.38 
 10508-12702  116.36  110.73    110.0     0.37 
  10509-3704  167.93  169.45    168.0     0.38 
  10509-6103  145.17  144.28    141.0     0.31 
  10511-6101   44.38    45.3     42.0     0.32 
  10512-6103  126.77  121.04    120.0     0.36 
 10513-12705   62.33   65.92     63.0     0.28 
  10513-3703   28.53   22.79     30.0     0.35 
  10513-6103   88.42   83.52     85.0     0.33 
  10513-9101  130.12  120.96    121.0     0.37 
  10516-3702  151.92  159.64    160.0     0.36 
 10517-12701   45.85   54.86     51.0     0.27 
 10517-12703   96.69  101.32     98.0      0.3 
  10517-1901   71.66    70.4     69.0     0.32 
  10518-3701  129.84  133.61    135.0     0.28 
  10518-6102   29.84   26.86     26.0     0.37 
  10518-9101   29.54   25.82     30.0     0.28 
 10519-12702    1.49    6.98      2.0     0.27 
 10520-12701   22.72   20.93     19.0     0.33 
  10838-6102   143.0  140.53    151.0     0.31 
  10839-6101  174.65  161.13    172.0     0.32 
 10845-12703   69.74   62.36     68.0      0.3 
 10845-12705   164.7  162.11    161.0     0.31 
  11004-3702   33.28   24.27     32.0     0.39 
  11006-3703   56.48   56.77     55.0     0.37 
 11009-12702  165.31  150.16    142.0     0.36 
 11009-12704   15.76    13.4     11.0     0.33 
  11013-9102  114.37  118.69    119.0     0.27 
 11014-12701   49.64   46.35     45.0     0.27 
  11014-9101   34.07   23.16     22.0      0.3 
  11016-9101   76.44   71.32     75.0      0.3 
  11017-3704   80.66   92.07     89.0     0.28 
 11018-12701  144.12  172.47    138.0     0.33 
  11018-3701  126.67  128.16    127.0      0.3 
  11019-9102  126.19  137.33    132.0     0.35 
  11020-3702   38.89   44.27     39.0     0.36 
 11021-12704   11.57   27.44     13.0     0.39 
  11021-1902   82.44   83.44     84.0     0.36 
 11022-12704   95.93    97.2    102.0      0.3 
 11024-12703   66.78   73.89     64.0     0.37 
  11024-9102  114.24  121.58    118.0     0.32 
  11742-9102  119.71  123.58    119.0     0.29 
 11743-12705   54.78   55.93     55.0     0.38 
 11745-12702   30.26    30.3     30.0     0.27 
  11745-6103    1.83    5.14      2.0     0.31 
 11746-12702   92.29   92.13     89.0     0.27 
  11746-9102    57.3    54.3     62.0     0.38 
  11751-9101   36.55    46.1     47.0     0.27 
 11757-12705   142.3  146.99    141.0     0.32 
 11760-12704   46.37   52.08     63.0     0.33 
  11760-3702   81.89   74.72     73.0     0.33 
  11760-6102    66.6   68.91     67.0     0.34 
  11761-3703  177.92  178.34    163.0     0.26 
  11761-6103    0.74    4.55    156.0     0.33 
 11823-12703  127.98  123.63    125.0     0.36 
  11824-9102   31.16   42.27     33.0     0.33 
 11826-12702  122.15  139.14    137.0     0.31 
  11826-1902  153.32  156.39    148.0     0.32 
  11826-6103  175.98  178.35     10.0      0.3 
  11827-6102   89.33   90.37     90.0     0.28 
 11830-12704   20.78   18.17     16.0     0.37 
  11831-6102  152.16  155.28    161.0     0.34 
 11832-12701   23.61   18.52     18.0     0.36 
  11832-1901   86.67    84.9     82.0     0.28 
 11863-12701   98.27  110.75     99.0     0.34 
  11863-9102   12.38   20.79     16.0     0.34 
  11871-1902    20.6   19.25     13.0     0.32 
  11871-3702   48.22   51.97     50.0     0.34 
 11941-12701   125.5  122.18    110.0     0.31 
  11941-6104   29.38   24.65     26.0     0.31 
 11942-12703   20.68   13.57     21.0     0.29 
  11942-6103    6.91    3.87      5.0     0.28 
  11942-6104   90.97   89.44     87.0     0.35 
 11943-12704  166.16  164.45    158.0     0.33 
  11944-3702   30.13   37.89     33.0     0.29 
  11945-6102   42.26   45.33     68.0     0.34 
 11946-12701  112.23  109.02    116.0     0.34 
 11975-12701  161.92  137.47    160.0     0.33 
  11978-9102   130.2  118.07    116.0     0.29 
  11979-6103   24.94    41.0     19.0     0.32 
  11983-1901  145.95  148.76    148.0     0.37 
  11984-9102   58.37   43.04     57.0     0.37 
  7961-12702  166.64  150.62    169.0     0.31 
  7961-12703  108.94  110.52    111.0     0.37 
  7963-12704   14.61    10.0      5.0     0.36 
  7979-12701  173.01  169.85    166.0      0.3 
  7980-12702   144.4   173.3    147.0      0.3 
   7980-3704   58.43   74.41     76.0     0.29 
   7980-6102  110.35  115.48    117.0     0.34 
   7980-6103  133.18  103.24    101.0     0.28 
  8079-12702   62.68   67.16     70.0     0.34 
  8079-12704  171.45  176.86     23.0     0.36 
  8079-12705  176.04  166.95    171.0     0.36 
   8079-6103   88.49   98.29     84.0     0.32 
  8148-12703   23.55   21.76     31.0     0.36 
  8152-12704   107.2    91.2     97.0     0.33 
   8152-3702    8.77    8.53     11.0     0.38 
  8248-12701  113.21  108.28    112.0     0.28 
   8260-6101   110.9  117.04    116.0      0.3 
  8314-12705   40.52   40.61     41.0     0.34 
  8324-12701  107.99  120.66    120.0     0.29 
   8324-6104   81.29   84.56     86.0     0.35 
   8324-9102   12.52   28.84     15.0     0.39 
  8328-12701  167.62  171.62    169.0     0.36 
   8334-9102  130.78  128.15    141.0     0.33 
   8336-3702  171.78  165.63    157.0     0.31 
  8441-12702   41.93   37.89     37.0     0.35 
  8488-12702  136.82  137.89    120.0     0.37 
  8488-12705   82.77   83.72     86.0     0.27 
   8488-9102  153.47   161.6    156.0     0.33 
   8546-9101   87.22   91.22     89.0     0.32 
   8562-6102   51.33   51.85     52.0     0.36 
  8563-12702   82.14   91.36     83.0     0.27 
  8564-12705    84.8    93.8    104.0      0.3 
   8564-3701    91.3   86.08     86.0     0.33 
  8565-12705  177.34  179.99    178.0     0.31 
   8565-3701   15.14   19.08     25.0     0.27 
   8565-9101  154.24  141.49    161.0      0.3 
  8593-12705  148.61  150.29    147.0     0.38 
  8596-12703  122.65  111.21    115.0     0.33 
   8596-6103   77.69   94.97     82.0     0.34 
  8609-12703   39.83   40.35     39.0     0.36 
   8609-9101   32.16   56.98     39.0     0.38 
   8610-3702  175.35   174.6    173.0     0.38 
  8619-12705  149.51  172.07    161.0     0.32 
  8657-12703  153.06   153.5    153.0     0.29 
   8710-3702   63.27   65.39     68.0     0.28 
  8981-12702  144.99  156.62    142.0     0.35 
  8981-12703  116.58  119.16    121.0     0.38 
   8981-1902   74.89   69.95     72.0     0.36 
   8981-9102  152.43  148.55    157.0     0.28 
   8994-1902    2.07    6.86      6.0     0.29 
   8994-9101   24.58   32.64     33.0     0.31 
  8998-12702   56.27   55.75     57.0     0.29 
   9030-1902   12.08   15.63     16.0     0.28 
   9030-9102   99.67   96.74     90.0     0.32 
  9032-12704  148.15  150.19    145.0     0.32 
  9040-12703   99.35   94.27    101.0     0.11 
  9086-12704   30.96   37.47     33.0     0.36 
   9086-6102   18.73   22.56      9.0     0.31 
  9087-12702   71.73   91.73     77.0     0.33 
  9089-12704   18.46   20.55     25.0     0.35 
  9091-12704  119.68  117.14    115.0     0.29 
   9091-6104   14.48    14.7     27.0     0.37 
   9092-3702  112.13  109.88    105.0     0.35 
   9092-9102   64.96   63.67     64.0     0.35 
  9093-12701   98.41  115.14    106.0     0.36 
   9093-6102   86.41   87.05     92.0     0.28 
   9093-9102    81.9   79.05     73.0     0.38 
  9094-12703   75.63   61.19     75.0     0.36 
  9186-12701  123.25  123.38    125.0     0.31 
  9189-12701  109.35  112.31    116.0     0.29 
   9189-3704  145.47  143.43    147.0     0.27 
   9190-3702  115.07  115.68    115.0     0.35 
   9192-6102   38.99   39.64     40.0     0.29 
  9484-12704    9.48    9.81      2.0      0.3 
  9495-12703   71.61    80.7     72.0     0.31 
   9495-3701  103.47  105.35    106.0     0.31 
   9495-9102   28.99   49.92     30.0     0.36 
   9496-9102  165.76  173.37     17.0     0.35 
   9498-1902   59.46   60.84     66.0     0.33 
  9499-12701  113.15  115.96     97.0     0.33 
  9503-12704  142.84   146.7    149.0     0.36 
   9503-1901   56.48   59.68     63.0     0.29 
  9504-12704   21.33   17.03     11.0     0.34 
   9504-1901  118.99  128.94    120.0     0.32 
   9504-3702   92.19   93.86     98.0     0.34 
   9504-6104   79.37   88.35     84.0     0.37 
  9511-12701  125.41  125.94    125.0     0.38 
   9866-6103  133.37  143.28    133.0     0.37 
  9867-12703   30.82   40.81     38.0     0.29 
   9867-3703   58.44   66.55     56.0     0.35 
   9874-6104  115.41   94.65    115.0     0.33 
   9875-6101   13.31   11.91     15.0     0.35 
   9878-3702   46.27   45.94     51.0     0.38 
  9879-12703  103.95  105.35    107.0     0.27 
  9884-12701   77.27   71.36     62.0     0.27 
  9884-12705   96.23   99.17     91.0     0.29 
   9885-6104   33.13   30.39     23.0     0.36 
   9886-1901  164.49  177.86    180.0     0.27 
  9889-12702    41.2   46.23     55.0     0.31 
  9893-12703   24.02   28.17     15.0      0.3 
  9894-12703   60.34   64.16     69.0     0.26 
 10222-12701  111.05   99.95     97.0     0.33 
  10222-3701   83.48   85.14     96.0     0.32 
  10222-3704   172.9  173.96    176.0     0.31 
 10223-12703  103.37  104.48    102.0     0.28 
  10223-6101  108.43  120.38    119.0     0.32 
  10223-6104  176.45  175.54      7.0     0.32 
  10224-6104    88.7   85.63     89.0      0.3 
  10224-9101   95.99   99.35     96.0     0.31 
  10226-1901   123.6  124.14    126.0     0.29 
  10501-1901   54.98   55.63     58.0     0.32 
 10502-12703   82.16   84.51     84.0     0.28 
  10502-6104  126.75  122.41    126.0      0.3 
 10515-12705   134.5  133.54    133.0      0.1 
  10840-3704   13.31    9.62     15.0     0.31 
  10843-3701  132.36  132.55    133.0     0.33 
  10843-3703   48.88   62.77     63.0      0.3 
  10843-6103   50.75   37.59     43.0     0.32 
  10843-9102   16.17    4.78     17.0     0.38 
  10846-3704   61.78   67.84     65.0     0.33 
 11752-12703   40.43   47.29     34.0     0.35 
 11753-12702  136.95  130.17    143.0     0.36 
  11753-6104   139.8  138.96    145.0     0.34 
 11754-12702  109.71  114.05    121.0     0.28 
 11754-12704   17.99   16.82     25.0      0.3 
 11836-12702   51.61   59.66     51.0     0.32 
  11865-1902   84.97   89.78    112.0     0.27 
  11865-3701   95.85   103.5    103.0     0.36 
  11866-6101  143.17  142.93    148.0     0.33 
  11867-3704   154.8  155.26    158.0     0.32 
  11954-6104   50.41   53.25     45.0     0.34 
  11955-3703   29.46   12.88     18.0     0.37 
  11955-6101    3.13   21.76     30.0     0.29 
 11956-12701   74.06   87.34     73.0     0.34 
  11956-6104   72.75   65.14     71.0     0.33 
 11957-12702   88.62   89.08     82.0     0.29 
 11958-12701    23.2   24.71     27.0     0.28 
  11958-3703   76.12   76.68     76.0     0.29 
 11970-12703   82.35    87.5     86.0     0.32 
  11970-3704   46.33    55.5     49.0     0.38 
  12066-3703   54.65   54.66     55.0     0.32 
 12067-12703   37.22   34.31     36.0     0.27 
 12070-12701   21.54   41.55      7.0     0.27 
 12070-12704  118.11   125.2    129.0     0.29 
 12071-12704  160.51  162.65    173.0     0.32 
  12071-3702   36.46   64.54     42.0     0.34 
  12075-6102   129.3  130.83    128.0     0.36 
 12079-12702  148.74  146.75    147.0     0.32 
 12079-12705  179.45  179.43      6.0     0.28 
  12082-1902   81.82   82.76     85.0     0.31 
  12082-6101   57.53   57.09     55.0     0.38 
 12087-12705    2.76    3.15      4.0      0.3 
 12092-12701    20.8   21.43     23.0     0.29 
  12092-3704    24.8   18.14     15.0     0.26 
  12092-9101   61.57   63.22     58.0     0.31 
  12094-6101    52.7   52.03     52.0     0.31 
 12483-12703   16.87   14.48     13.0     0.33 
  12483-9101   46.75    45.3     42.0     0.31 
 12484-12701   12.74   27.89     41.0     0.38 
 12485-12704    2.86   11.93     16.0     0.36 
 12485-12705   21.69   21.86     12.0     0.35 
  12485-6102  102.04  104.57    105.0     0.37 
  12487-6102  162.57  156.88    149.0     0.36 
 12490-12703  101.56  101.19     95.0     0.27 
  12490-9101   98.04    97.5    107.0     0.28 
  12491-6103   53.99   29.36     25.0     0.38 
 12510-12702  176.93  177.34    179.0     0.34 
  12510-3704   99.33   110.5    119.0     0.29 
  12511-6104    3.74    5.14      4.0     0.28 
  12512-6104  126.22  127.99    133.0     0.27 
  7965-12702  157.95  160.18    165.0     0.32 
  7978-12703   64.03   64.43     62.0     0.35 
   7978-9101   172.6  167.07    160.0      0.3 
   8075-1902  158.67   161.7    166.0     0.36 
   8075-3702   58.15   58.42     63.0     0.27 
   8075-6101   32.98   24.57     20.0     0.37 
  8087-12702   46.37   40.85     39.0     0.35 
   8087-6101  145.15  145.58    146.0     0.38 
   8088-9101  118.88  134.17    119.0     0.32 
   8088-9102  170.93  168.69    171.0     0.35 
   8089-6103   13.44   17.66     23.0     0.34 
   8092-6103  124.84  115.28    109.0     0.27 
   8157-3703  144.31  136.16    119.0     0.36 
   8157-3704   59.11    64.2     65.0     0.39 
   8157-9102   78.91   73.46     73.0     0.28 
  8321-12701   62.21   70.03     77.0     0.39 
   8321-9102  123.34  125.78    130.0     0.29 
   8569-6104   45.66   49.58     42.0      0.3 
   8569-9101  102.22  106.04    104.0     0.27 
   8617-9101   47.63   49.98     58.0     0.39 
   8622-6102  138.42  138.69    139.0     0.31 
  8652-12705  101.36   94.52     95.0     0.29 
  11867-9101  178.35  176.66    178.0     0.34 
  11940-3704   98.48  102.18    102.0     0.31 
 11947-12703  124.79   124.9    127.0     0.27 
  11947-3704    52.0    69.4     57.0      0.3 
  11949-6101  139.42  145.36    135.0     0.35 
 11951-12701     7.2    5.31      9.0     0.39 
  11965-6103  126.76  115.46    120.0     0.37 
 11967-12702   35.54   40.43     28.0     0.39 
 11967-12705  155.27  165.86    158.0     0.27 
  11968-6103  147.24  150.21    154.0     0.36 
  11968-9101  124.54  130.93    131.0     0.36 
  11974-6101   59.94   55.02     56.0     0.31 
 11976-12701  124.34   122.0    118.0     0.36 
  11976-3703   67.47   49.79     66.0     0.37 
 12085-12704   43.49   40.36     40.0     0.36 
  12085-6103   92.66   95.15     92.0     0.36 
  12089-3703   57.03   53.54     56.0     0.38 
  12489-3702  129.76  128.24    128.0     0.28 
 12620-12701  124.48  122.07    118.0     0.31 
 12621-12701   79.09   78.32     69.0      0.3 
 12621-12703  103.55  102.27    115.0     0.29 
  12621-3704  163.25  178.22    163.0     0.29 
  12621-9102  135.17  142.97    142.0     0.39 
  12622-6104  158.64  170.39    162.0     0.33 
  12652-6104   26.23   33.45     41.0     0.34 
  12667-6104   58.33   52.99     61.0     0.27 
  12673-1902   176.5  163.03    173.0     0.29 
 12674-12702    50.1   50.08     44.0     0.39 
 12675-12704   96.83   93.76    102.0     0.27 
  12679-6103   13.31    6.62      8.0     0.31 
  12683-6101  174.66  172.54    175.0     0.37 
 12685-12703    65.6   82.83     78.0     0.28 
 12700-12703   60.47   57.48     51.0     0.35 
 12700-12704  153.61  171.86    163.0     0.36 
  12700-6101  172.76  162.88    153.0     0.36 
  12769-1901   33.28   23.79     20.0     0.33 
 12772-12703   21.29   19.42    175.0      0.3 
  7959-12701    75.3   62.93     49.0      0.3 
  9501-12701   44.97    37.8     26.0     0.92 
  8980-12701   55.58    47.7     36.0     0.88 
  8592-12702  132.72  121.96    122.0     0.95 
  8601-12702   116.0   109.7    101.0     0.92 
  8450-12702  160.04  149.96    155.0      1.0 
  8255-12702   98.03   92.05    117.0     0.94 
  8946-12702  134.58  136.37    129.0     0.93 
  8156-12702   43.41   36.77     45.0     0.88 
  9863-12703  110.73  127.24    144.0     0.96 
  8567-12703   97.53   84.32     96.0      0.9 
  8588-12703   54.69   59.66     39.0     0.95 
  8595-12703    57.8   37.66     75.0     0.93 
  8992-12703  160.62  162.14    176.0      0.9 
  8948-12703  150.81  157.87    150.0     0.92 
  8312-12703  132.82  128.92    129.0     0.96 
  8262-12703  153.22  147.71    170.0     0.97 
  8481-12703    66.8   57.91     61.0     0.96 
  8145-12704   11.04   10.21     11.0     0.93 
  8453-12704  118.42   94.05    106.0     0.93 
  8083-12704  164.44  166.63    146.0     0.88 
  8247-12704  165.72   155.4    156.0     0.89 
  8942-12704   33.13   22.85     23.0     0.92 
  8080-12705    7.77   36.66     19.0     0.94 
  8591-12705  154.39  153.93    137.0     0.89 
  8452-12705   78.03   85.53     78.0     0.93 
  8459-12705   160.9  161.28    154.0      0.9 
  8551-12705   36.07   40.11     43.0     0.88 
  8335-12705   81.65   83.58     85.0     0.95 
   8941-1901  102.75    95.8     86.0     0.89 
   8263-1901  119.49  111.33    120.0     0.93 
   8341-1902   68.93   61.85     72.0      0.9 
   8985-3701  145.51  147.61    169.0     0.91 
   8319-3701   55.91   50.82     45.0     0.92 
   8716-3701   97.72   98.07    103.0      0.9 
   9500-3702   97.72   79.19     62.0     0.91 
   8455-3702  100.86    99.8    103.0     0.95 
   8239-3702  145.84  131.27    131.0      0.9 
   9506-3702   90.39   89.92     94.0     0.88 
   8241-3703  155.56  154.51    163.0     0.92 
   8150-3703  170.43  168.06      2.0     0.87 
   9026-3703   12.52   14.84    169.0     0.94 
   8944-3703  174.37  176.78     25.0     0.94 
   8568-3704   22.26   26.22     27.0     0.88 
   9050-3704    66.0   66.09     67.0     0.88 
   7964-3704   32.59   22.79     10.0     0.89 
   8241-3704   93.15   91.08     64.0     0.96 
   8547-3704   37.88    9.96     37.0     0.93 
   9872-3704   58.91   60.18     68.0     0.97 
   8978-6101   86.83   81.98     89.0     0.88 
   8149-6101    38.7   39.95     64.0     0.87 
   8712-6101  117.46  119.78    135.0     0.95 
   8996-6101    9.34    6.46    179.0     0.88 
   9088-6101   24.27   19.21     25.0     0.92 
   8462-6101   57.26   59.03     73.0     0.97 
   9050-6102   36.78   36.19     51.0     0.88 
   8322-6102   78.88   80.75     50.0     0.92 
   8155-6102   69.81   71.33     95.0     0.88 
   8319-6102   64.47   62.05     68.0      0.9 
   9493-6102   89.24   79.74     66.0      0.9 
   9870-6102  120.65  118.69    138.0     0.89 
   8459-6102  165.23  165.38     10.0     0.89 
   8249-6102  134.23  136.54    156.0     0.94 
   8331-6102  159.63  156.84    165.0      0.9 
   7815-6103  170.24  162.63    158.0      0.9 
   8711-6103    53.1   74.75     62.0     0.91 
   9509-6103  178.68  178.76    164.0     0.88 
   8713-6104  100.02  102.38     97.0     0.94 
   8978-6104  162.47  149.75    163.0     0.89 
   9196-6104  140.66  130.05    115.0     0.89 
   7990-6104   45.58   44.05     38.0      0.9 
   8335-6104  158.89   168.2      4.0     0.93 
   8154-6104    8.27    9.78     25.0     0.94 
   8077-6104   17.38   19.07     12.0     0.94 
   9183-6104  112.78  111.81    131.0     0.92 
   8719-6104  109.59   93.84    131.0     0.89 
   7962-9101  103.07   97.11     83.0     0.88 
   8247-9101    13.4   12.86     28.0     0.89 
   8718-9101  130.43  143.89    147.0     0.94 
   7495-9101   57.99   39.68     49.0     0.89 
   8332-9101   64.21    67.1     87.0     0.89 
   9869-9101   82.64   78.95     87.0     0.93 
   8141-9102   49.55   53.29     74.0     0.87 
   9510-9102    71.0   73.46     78.0      0.9 
   8588-9102   61.94   54.15     60.0     0.91 
   8553-9102  148.67  148.56    144.0     0.93 
   8550-9102  130.36  129.18    129.0     0.96 
  8567-12701  110.42  106.95    121.0     0.93 
  10213-3703  121.54  119.98     98.0     0.93 
 10215-12705  145.76  144.29    143.0      0.9 
  10215-3702   15.64   16.47     14.0      0.9 
  10219-6104  105.92   88.88     84.0      0.9 
  10221-6103   35.83   33.15     37.0     0.88 
  10221-9101  130.68  130.61    130.0     0.91 
  10494-9101  179.04  178.77      1.0     0.93 
  10497-6101   14.36    5.27    163.0     0.88 
  10497-9102   44.96   46.97     68.0     0.97 
 10506-12702  140.11  142.47    136.0      0.9 
  10511-3703  120.48  116.43    106.0      0.9 
  10512-3703   66.72    73.3     96.0     0.89 
 10839-12702   98.34   95.66     95.0     0.92 
  10842-3702  159.45  159.98    165.0      0.9 
  10842-9101  107.95  109.12     85.0     0.96 
 10845-12702  112.93  113.16    134.0     0.97 
  10845-6102  161.26  156.52      5.0     0.87 
  11009-9102  116.07  108.53    104.0     0.88 
 11018-12704  116.05  112.14    128.0     0.89 
 11830-12703    0.18  172.84     91.0     0.98 
  11833-6101   26.51   28.81     25.0     0.88 
 11943-12701   91.04   92.09     94.0     0.91 
  11984-6103   65.21   87.89     94.0     0.89 
   8245-1901   20.66    7.98     38.0     0.95 
  8248-12705  154.52  142.74    145.0     0.93 
  8310-12703  178.97  177.55     18.0     0.94 
   8314-9101   59.97   60.27     47.0     0.89 
  8328-12703  166.19  175.74    180.0     0.88 
   8336-6101   65.97   71.71     85.0     0.88 
  8561-12704  105.62  102.69     96.0     0.97 
   8561-9101  112.76  114.13    136.0     0.92 
   8561-9102   113.5  125.89    141.0     0.96 
   8563-1901  166.93  168.44    175.0     0.91 
  8596-12702    28.6   32.22     49.0     0.89 
  8598-12705  143.87  139.48    137.0      0.9 
   8598-1901  113.24  110.22    104.0     0.89 
   8656-1902  137.38  135.16    142.0     0.96 
  8657-12705   27.27   20.74      9.0      0.9 
   9046-6101   26.05   23.48      7.0     0.88 
   9094-3701   15.68   24.74     23.0     0.96 
   9189-6102   50.49   60.09     78.0     0.87 
   9189-9102  119.92   119.7     93.0     0.91 
   9191-1902   72.53   78.01     93.0     0.94 
  9495-12702   95.22   88.94     91.0     0.93 
   9879-9101   10.71    7.59      5.0     0.96 
 10223-12705   86.37   92.38    117.0     0.97 
 10224-12704   62.95   77.58     54.0      0.9 
 10225-12704   55.63   26.54     48.0     0.93 
 10226-12705   66.15   67.17     63.0     0.93 
 10515-12701   115.1  134.92    140.0     0.93 
  11752-6104   71.84   63.67     46.0     0.89 
  11753-6102   62.44   69.98     67.0     0.88 
  11754-1902   35.92   46.02     40.0     0.94 
 11865-12701  145.39  143.97    167.0     0.88 
 11865-12704  115.64  112.41    115.0     0.92 
  11939-3703   20.03    6.91    176.0     0.88 
  11957-6102   14.54    32.6     16.0      1.0 
 12067-12705   43.09   38.39     27.0     0.93 
 12070-12703  138.54  136.29    132.0     0.96 
  12070-6103   178.0  176.76     24.0      0.9 
 12073-12703  112.53  113.81    115.0     0.89 
  12081-3701   149.5  151.37    153.0     0.91 
  12087-9102   52.97   37.77     73.0     0.94 
  12484-9101   108.4   105.3    123.0     0.92 
   8092-3701  147.94   141.6    131.0      0.9 
   8093-6104  174.84    4.06     74.0     0.92 
  8157-12701  165.85  156.83    154.0     0.89 
  8569-12705   64.68   67.16     69.0     0.88 
  8570-12704   32.37   33.31     23.0     0.87 
   8621-6104  162.72  151.13    167.0      0.9 
  11950-6104  155.37  148.08    150.0     0.89 
  11981-9101  101.52  104.21    108.0      0.9 
  12085-9101  146.36  150.03    148.0     0.88 
  12088-6103   93.13   78.59     78.0     0.91 
 12089-12704  101.65  101.43     77.0     0.92 
  12089-9102   80.76  100.09    100.0      0.9 
 12489-12702   14.22    11.9     36.0     0.94 
  12489-6101   80.72   74.31     77.0     0.89 
  12489-6103   19.57   24.25     25.0     0.88 
 12621-12705  133.39  133.14    146.0     0.94 
  12622-3703   177.5   164.4    149.0     0.91 
 12683-12703  121.22  120.33    115.0     0.95 
 12696-12705    75.7   58.69     38.0     0.95 
  12769-6104  143.98  152.31    172.0      0.9 
   7959-6103   71.24   86.51     97.0     0.97 
  9488-12701   89.77   93.41     86.0     0.21 
  8552-12701  168.27  171.15    173.0     0.21 
  8588-12701   62.84    59.8     60.0     0.22 
  8341-12701  157.84  151.99    156.0     0.22 
  8553-12701   46.34   47.17     41.0     0.22 
  8158-12701   16.17   14.66     17.0     0.26 
  8996-12701   37.83   37.69     36.0     0.21 
  9509-12701   19.66   15.57     17.0     0.21 
  9494-12701   29.05   43.66     22.0     0.19 
  8083-12701   70.57   79.08     71.0     0.13 
  8262-12701    57.5   62.56     59.0     0.14 
  8937-12701  119.34  128.88    121.0     0.15 
  8618-12701   57.91   60.42     42.0     0.19 
  8145-12701   39.92    36.7     45.0     0.18 
  9042-12701   34.26   39.25     28.0     0.16 
  9044-12701   89.99   90.99     90.0     0.24 
  8977-12701    10.1   10.64     13.0     0.13 
  8982-12701  131.21  135.99    130.0     0.15 
  8947-12701   76.73    80.1     78.0     0.23 
  9869-12701   68.19    68.5     79.0     0.19 
  8255-12701   73.99   80.07     79.0     0.18 
  8309-12701  176.16  173.31    172.0     0.19 
  8990-12701    17.5   24.76     38.0     0.25 
  9865-12701  106.87  111.55    114.0     0.25 
  8950-12701  104.06  106.94     97.0     0.14 
  9485-12702   26.48   27.75     19.0     0.14 
  8481-12702  167.08  177.91    172.0     0.16 
  8262-12702  113.91  107.86    110.0     0.24 
  8257-12702    20.8   14.45     13.0     0.18 
  8655-12702   27.25    20.1     20.0     0.24 
  8318-12702  132.59  123.46    132.0     0.15 
  9048-12702    36.1    25.2     37.0     0.14 
  9497-12702  155.08  162.05    157.0     0.15 
  8078-12702  170.06  164.94    165.0     0.19 
  8456-12702  116.73  114.23    108.0     0.21 
  9085-12702  169.13  175.42    168.0     0.15 
  8338-12702  160.72  140.44    146.0     0.13 
  9505-12702   87.69    83.6     85.0     0.14 
  8624-12702   38.86   50.51     36.0     0.22 
  8465-12702  108.76  100.63    107.0     0.22 
  9491-12702   14.48    8.57     19.0     0.14 
  9872-12702   90.83   85.54     94.0     0.21 
  7960-12702   14.45   12.12      5.0     0.19 
  8320-12702   60.74   72.02     67.0     0.14 
  8996-12702   71.37   71.12     74.0     0.19 
  7495-12702    16.3   22.88     14.0     0.22 
  8263-12702   135.1  134.41    133.0     0.12 
  8446-12702  107.13  100.73     95.0     0.24 
  8464-12702   139.3  140.03    137.0     0.19 
  8452-12702    76.6   55.81     65.0     0.12 
  9494-12702   20.24    0.55      5.0     0.21 
  8254-12702  105.23  107.66    100.0     0.19 
  8465-12703   91.28   98.75     97.0     0.17 
  8466-12703  128.68  132.35    136.0     0.18 
  8082-12703   62.98   57.62     46.0     0.25 
  8591-12703  118.12  117.96    114.0     0.15 
  9048-12703    3.62    4.89      4.0     0.17 
  8261-12703   91.35   93.72    118.0     0.25 
  7958-12703  178.87  174.61    178.0     0.17 
  8086-12703   23.87   22.28     32.0     0.19 
  8987-12703  115.98  114.06    123.0     0.23 
  9486-12703  109.49  115.33    116.0     0.22 
  8449-12703   44.75   42.36     46.0     0.17 
  8464-12703   47.99   36.25     53.0     0.15 
  8446-12703    44.4   42.66     43.0     0.12 
  8143-12703  171.52  168.94    172.0     0.17 
  8320-12703  167.98  171.31    174.0     0.19 
  8997-12703  153.58  143.33    153.0     0.16 
  8081-12703   98.03   102.3    104.0     0.21 
  8727-12703  115.46  102.76    117.0     0.19 
  8713-12703   176.5  175.34    170.0     0.26 
  8940-12703   67.59   70.82     69.0     0.22 
  8333-12703   63.16   65.57     66.0     0.23 
  7975-12703  171.13  172.96    171.0     0.17 
  8259-12703   88.19   85.14     90.0     0.16 
  8335-12703   58.87   61.51     64.0     0.12 
  8555-12703  141.38  140.15    144.0     0.18 
  9494-12703  116.23  106.06    122.0     0.24 
  9488-12703  179.15  178.09    180.0     0.24 
  7990-12703  120.89   123.2    115.0     0.19 
  8624-12704   77.92   79.29     80.0     0.23 
  8547-12704   31.65   28.67     28.0     0.21 
  8084-12704  144.33  148.71    148.0     0.14 
  8444-12704  145.02  149.86    148.0     0.17 
  8081-12704   20.85   27.19     30.0     0.21 
  9488-12704   60.45   42.89     57.0     0.21 
  8985-12704   44.02   39.84     43.0     0.23 
  8714-12704   75.75   85.43     82.0     0.16 
  8935-12704   20.87   21.09     20.0     0.19 
  8139-12704  166.25  165.41    158.0     0.25 
  9494-12704  161.07  154.67    152.0     0.24 
  9035-12704  130.94   137.7    126.0     0.21 
  8990-12704   15.24   19.65     11.0     0.21 
 10001-12704   86.05   88.29     82.0     0.14 
  7977-12704  128.08  125.82    127.0     0.25 
  7958-12704  110.78  100.34    101.0     0.24 
  8996-12704   94.67    92.3     92.0     0.22 
  8326-12704  134.39  133.51    143.0     0.14 
  8724-12704  132.92  111.06    118.0     0.25 
  8253-12704  144.54  152.25    154.0     0.21 
  8612-12704  103.95  108.21    100.0     0.21 
  8946-12704   98.22   68.43     96.0     0.25 
  8716-12704   57.17   55.16     55.0     0.22 
  8315-12704  175.59  176.99    175.0     0.26 
  8720-12704    3.65    1.97      3.0     0.18 
  8465-12704   92.07   96.27     93.0     0.21 
  8445-12704   18.54   13.18     11.0     0.19 
  8330-12704  138.82  134.02    132.0     0.26 
  8255-12704    40.6   44.95     40.0     0.21 
  8448-12704  146.45  150.23    148.0     0.14 
  8262-12705   40.42   41.74     38.0     0.22 
  9041-12705   47.03   46.88     49.0     0.18 
  8244-12705   89.51   95.43     90.0     0.18 
  8445-12705   85.44    86.5     91.0     0.13 
  9869-12705   58.78   49.02     59.0      0.2 
  8250-12705   55.48   65.64     53.0     0.18 
  8947-12705    78.2   83.55     80.0     0.17 
  9870-12705   31.71   31.03     40.0     0.18 
  8719-12705  103.11   117.2     98.0     0.15 
  9038-12705  111.66  110.11    104.0     0.19 
  8950-12705   71.69   74.58     72.0     0.13 
  8144-12705   129.7  128.23    134.0     0.17 
  9194-12705   86.99   86.23     82.0     0.11 
  8158-12705   62.32   67.51     65.0     0.18 
  8717-12705   167.7  161.59    166.0     0.12 
  7964-12705  172.41  173.55    177.0     0.21 
  8135-12705   20.98   22.68     25.0     0.16 
  8138-12705  125.22  126.07    130.0     0.26 
  8147-12705   158.8  159.78    161.0     0.16 
  8150-12705  100.64   97.09    100.0     0.14 
  8724-12705  142.25  137.78    143.0     0.13 
  8141-12705  103.28  102.53    102.0     0.16 
  8451-12705   42.43   49.16     61.0     0.24 
  8987-12705   64.87   67.71     81.0     0.16 
  9195-12705  146.97  155.48    167.0     0.23 
  8455-12705   69.16   72.99     71.0     0.14 
  8247-12705  176.07  175.67    175.0     0.15 
  8456-12705   10.75    40.4     41.0     0.13 
  8143-12705    8.04    15.8    178.0     0.17 
  9502-12705   25.41   27.36     24.0     0.12 
   8942-1901   64.05    62.3     65.0     0.24 
   9041-1902   89.27   93.15    104.0     0.22 
   9871-1902   80.48   60.68     60.0     0.22 
   9500-3701    67.6   65.37     70.0     0.25 
   8309-3702   39.89   43.63     30.0      0.2 
   7990-3702  169.58  169.17    172.0     0.22 
   8946-3702  151.82  155.56    146.0     0.22 
   7495-3702   45.43   46.67     48.0     0.24 
   8932-3703   60.49   76.87     77.0     0.24 
   7495-3703  151.59  155.08    140.0     0.21 
   8139-3703  100.59   97.96    118.0     0.16 
   8465-3703    37.6   37.47     36.0     0.26 
   8325-3703  134.33  121.99    131.0     0.12 
   8948-3703   10.99   10.53     10.0     0.21 
   8440-3704   22.17   21.85     14.0     0.24 
   7992-3704   24.21    20.4     19.0     0.12 
   8144-3704   20.33   19.01     18.0     0.14 
   8484-3704  179.76  176.73    174.0     0.19 
   9185-3704    4.29    2.54      5.0     0.19 
   8987-3704    9.03    11.2      3.0     0.23 
   8716-3704   67.64   65.45     68.0     0.14 
   8137-3704   96.01   99.44     97.0     0.25 
   9196-3704    3.14    5.41      2.0     0.19 
   8993-6101  149.55  162.09    156.0     0.25 
   8987-6101  150.48   132.1    153.0     0.16 
   8602-6101    68.6   68.87     66.0     0.19 
   8484-6101   82.31   89.11    100.0     0.24 
   9027-6101  110.93  110.13    120.0     0.21 
   9509-6101  113.13  118.92    113.0     0.22 
   8984-6101  166.76  165.53    155.0     0.19 
   8719-6101  164.55  173.12    171.0      0.2 
   8446-6101  101.02   76.38     99.0     0.25 
   9510-6101  129.71  149.35    132.0     0.19 
   8317-6101   51.42   47.24     55.0     0.22 
   8993-6102  129.68  130.57    130.0     0.18 
   8239-6102   65.42   68.02     70.0     0.18 
   8442-6102  100.59   95.24     92.0     0.23 
   7957-6102   27.98   29.56     36.0     0.21 
   9088-6102   48.26   45.45     44.0     0.25 
   9491-6102    60.9   69.88     70.0     0.24 
   8448-6102  121.51  120.19    118.0     0.25 
   8941-6102   101.6  104.95     98.0     0.19 
   8259-6102  121.81  125.75    126.0     0.23 
   8978-6102   76.43   81.02     79.0     0.25 
   8600-6102    54.0   54.78     55.0     0.22 
   8938-6102   27.19   27.64     26.0     0.22 
   8937-6102  127.83  114.22    118.0     0.25 
   7972-6102   56.63   64.83     59.0     0.12 
   8715-6102   150.2   150.6    146.0     0.19 
   8133-6102  164.21  160.19    169.0     0.24 
   8138-6103   76.52   78.13     74.0     0.19 
   8439-6103  159.32  158.89    161.0     0.21 
   8338-6103   48.09   44.39     44.0     0.16 
   8464-6103  134.37  149.32    141.0     0.26 
   8485-6103   94.25   94.65     89.0     0.23 
   8323-6103   134.4  120.28    123.0     0.26 
   7960-6103  135.74  136.93    136.0     0.22 
   8453-6104   15.93   10.64     17.0     0.21 
   9029-6104   53.94   55.35     50.0     0.18 
   8312-6104  104.08    99.8    101.0     0.26 
   8603-6104  125.55  121.82    121.0     0.24 
   8317-6104   46.53   41.86     48.0     0.16 
   8600-6104  133.57  131.54    135.0     0.25 
   8323-6104  164.35  170.18    170.0     0.23 
   8551-6104  159.63  160.35    152.0     0.21 
   8993-6104   54.89   82.37     54.0     0.23 
   7495-6104    88.3   81.16     85.0     0.25 
   8252-9101   43.95    48.2     54.0     0.19 
   8143-9101   72.69    72.8     74.0     0.26 
   8550-9101    79.4   72.92     75.0     0.17 
   9047-9101   95.37   98.92     93.0     0.19 
   8465-9101   57.63    51.5     50.0     0.19 
   9027-9101    1.74    8.34     13.0     0.26 
   8945-9101   56.63   50.91     49.0     0.21 
   8077-9101   41.67   40.99     52.0     0.26 
   8453-9101  144.51  147.37    146.0     0.23 
   8445-9102   56.99   50.79     51.0     0.21 
   9024-9102  111.09  107.77    109.0     0.25 
   9486-9102  112.14   109.6    108.0     0.23 
   8602-9102     8.2   13.89     17.0     0.22 
   8980-9102   92.46   90.06     93.0     0.17 
   8462-9102  138.45  147.67    144.0     0.22 
   8081-9102  104.21  105.58    102.0     0.19 
   8156-9102  163.67  163.16    165.0     0.23 
   9085-9102   83.77   98.72     99.0     0.24 
   8443-9102   44.69   52.45     47.0     0.21 
   9002-9102  102.32  104.27    104.0     0.23 
   7990-9102   67.62   64.95     68.0     0.16 
   9505-9102   72.29   62.58     78.0     0.17 
   9038-9102  153.14  157.98    165.0     0.24 
   9037-9102  117.64   98.72    118.0     0.12 
   8568-6103  158.79  160.89    161.0     0.26 
 10213-12703   92.46   85.87     91.0     0.13 
 10214-12701  171.08  171.72    165.0     0.25 
  10215-6101   51.34   23.16     33.0     0.18 
 10216-12705    7.89    4.33    172.0     0.25 
  10216-6104   37.69   43.33     46.0     0.22 
 10217-12702  151.72  153.02    162.0     0.19 
  10219-6103  157.14  161.85    158.0     0.23 
 10220-12701   96.17   99.84     93.0     0.18 
 10220-12702   32.71   35.95     29.0     0.19 
  10496-6101   34.92    37.7     37.0     0.23 
  10497-3704    11.8    1.11     17.0     0.19 
 10498-12701  143.05  119.84    144.0     0.14 
 10503-12702  125.51  124.02    123.0     0.24 
 10503-12703   127.8  116.54    115.0     0.24 
 10503-12704  106.91  114.05    121.0     0.26 
  10503-3703    3.98    9.33     15.0     0.21 
 10506-12704   51.33   53.35     65.0     0.23 
  10507-3702  177.24  177.45    178.0     0.21 
  10510-9101  117.99   118.5    113.0     0.21 
 10511-12701   34.82   29.67     24.0     0.17 
  10512-9102    44.4   41.98     35.0     0.25 
  10514-3701   58.72   37.12     45.0     0.21 
  10518-3704   146.8  147.66    146.0     0.23 
  10520-6103  126.83  126.24    125.0     0.17 
 10838-12704   56.05   45.87     53.0     0.24 
  10838-6101   120.0  123.98    112.0     0.14 
  10838-6103   32.13   16.13     34.0     0.25 
 10839-12704  122.77  124.22    125.0     0.18 
 11004-12702  102.77   92.48    100.0     0.12 
 11010-12703   54.91    50.1     48.0     0.16 
 11011-12705   46.27   46.46     44.0     0.17 
  11011-3704   70.13   76.28     84.0     0.22 
  11013-6103   73.33   76.23     80.0     0.26 
  11017-6101    44.7   42.91     43.0     0.25 
  11018-6101   75.45   80.14     82.0     0.19 
 11019-12703   82.96   81.64     83.0     0.21 
  11019-6101    77.0   69.74     58.0     0.25 
  11020-3703   96.77   84.89     76.0      0.2 
 11021-12703   97.07   86.96     92.0     0.23 
 11022-12702  139.05  131.04    132.0     0.21 
  11022-6101   22.83   31.01     13.0     0.24 
  11742-6102   29.72   35.31     28.0     0.18 
 11743-12701  167.31  171.31    169.0     0.15 
 11744-12701  179.95  178.79    178.0     0.23 
  11745-3704    5.07    7.13      6.0     0.25 
  11746-3703  172.44  173.58    173.0     0.25 
 11750-12705   71.53    86.1     84.0     0.16 
  11750-3703   36.49   34.94     37.0     0.23 
  11750-6104    1.64    3.97      5.0     0.22 
 11751-12703   19.35   32.03     18.0     0.17 
 11755-12702  101.61   87.61     94.0     0.19 
 11755-12704   145.5  141.88    141.0     0.17 
 11755-12705   10.51   14.13     10.0     0.12 
 11760-12702    9.07    4.34      9.0     0.25 
  11760-3701   20.51   14.21     19.0     0.17 
 11824-12702  104.13    90.2     89.0     0.13 
  11830-3704  142.84  139.28    141.0     0.13 
 11832-12705   61.97   62.62     66.0     0.19 
  11832-3701    37.5   28.77     37.0     0.18 
  11832-6103  112.76  120.35    121.0     0.21 
  11835-6104  178.28  179.75    178.0     0.25 
  11868-6101   13.07   15.41      9.0     0.18 
  11868-9101   15.57   17.08     13.0     0.16 
 11944-12703  155.79  154.59    163.0     0.21 
  11944-3703   83.57   95.09     86.0     0.19 
 11945-12701   18.36   27.65     34.0     0.23 
  11945-1902   89.48   87.94     89.0     0.26 
  11945-9101  117.69  117.21    115.0     0.17 
 11963-12701   17.91    7.08      0.0     0.23 
 11975-12704   53.92   54.85     52.0     0.18 
 11977-12701  118.64   116.3    120.0     0.19 
  11977-3702  160.72  151.36    155.0     0.25 
 11982-12705   43.03   41.62     45.0     0.25 
  11984-1901   11.92   15.88     10.0     0.24 
  7979-12704    82.5   84.65     78.0     0.18 
   7979-3703   55.83   54.96     50.0     0.21 
   7979-6102   26.24    15.9      7.0     0.25 
  7980-12703  139.84   129.3    133.0     0.25 
  7993-12705  131.28  131.74    129.0     0.21 
  8079-12701   86.58   83.49     90.0     0.25 
   8079-9102   102.5   98.67    103.0     0.14 
  8097-12701     4.2    1.29      9.0     0.26 
  8245-12701   39.29   41.81     43.0     0.19 
  8248-12702   52.45   52.62     58.0     0.23 
  8260-12705   59.84   57.25     58.0     0.21 
  8310-12705    5.12    3.68     28.0      0.2 
  8324-12705  166.97  167.26    165.0     0.14 
   8324-3702  152.05   148.7    155.0     0.23 
   8324-6102  170.35  168.48    171.0     0.16 
   8324-6103    1.19    3.19      3.0     0.23 
  8327-12701   75.69   76.88     77.0     0.17 
  8328-12705   87.25    77.7     82.0     0.26 
  8334-12704    52.2   53.42     72.0      0.2 
  8337-12701    1.46    6.21      3.0     0.18 
  8337-12704  115.86   97.74    104.0     0.18 
   8337-9102   45.38   57.46     68.0     0.23 
  8441-12701   61.64    63.5     62.0     0.24 
  8488-12704  165.03  160.75    170.0     0.15 
  8562-12702  109.53  103.53    110.0     0.22 
   8563-6101   153.0  151.81    152.0     0.25 
   8563-9102  166.05  162.45    173.0     0.21 
  8564-12701   69.13   70.25     70.0     0.18 
  8564-12702   41.62   45.63     46.0     0.24 
  8564-12703  132.73   128.2    136.0     0.19 
  8565-12703  130.99  132.89    135.0     0.17 
  8589-12703   52.41   60.75     50.0     0.12 
   8589-3701   157.2  162.95    159.0     0.22 
   8589-9102   129.1  129.66    129.0     0.24 
   8596-1902   53.57   56.94     55.0     0.19 
   8596-3702  107.34  108.42    106.0     0.22 
   8598-6103  157.88  155.82    161.0     0.14 
  8609-12705   18.26    16.4     17.0     0.26 
  8619-12704    97.4   86.67     94.0     0.22 
  8656-12701  177.35  168.37    173.0     0.13 
  8710-12705   134.4  135.63    136.0     0.17 
  8951-12701  112.18  109.75    104.0     0.23 
  8981-12704   61.76   80.75     48.0     0.25 
   8981-3703  117.51  115.61    109.0     0.23 
  8986-12705    84.0   86.39     90.0     0.22 
  8988-12703    83.5   94.78    100.0     0.18 
   8988-1901  142.26  127.91    159.0      0.2 
   8988-3701   25.19    23.4     17.0     0.23 
  8994-12704   74.21   70.39     75.0     0.12 
   8994-3701  100.79   96.94    101.0     0.13 
   8998-6102  108.27  101.72    108.0     0.21 
   9001-6102  137.89  153.86    140.0     0.25 
   9032-3703  164.34  164.82    167.0     0.17 
   9032-9102  152.82  144.34    137.0     0.21 
  9040-12704   23.74   22.78     25.0     0.14 
  9086-12705  149.01   147.4    155.0     0.23 
   9087-9102  171.23  170.24    173.0     0.24 
  9090-12703   59.16   60.59     68.0     0.23 
   9090-1902   87.09   92.78     90.0     0.26 
   9091-6103   69.37   67.17     81.0     0.19 
   9091-9101  146.26  146.54    144.0     0.22 
  9094-12701  123.32  124.14    125.0     0.23 
  9186-12703   53.71   58.94     55.0     0.22 
  9188-12701  114.45  114.39     97.0     0.21 
   9189-6104   102.7   101.4    100.0     0.21 
  9190-12702  118.28  118.38    118.0     0.18 
  9190-12705  134.56  135.88    141.0     0.15 
   9190-9102  105.76  111.23    104.0     0.26 
   9484-6101   163.4  165.91    153.0     0.21 
  9496-12702   18.09   20.11     15.0     0.21 
  9496-12703  113.45  106.52    108.0      0.2 
   9496-1901  105.97  104.45     98.0     0.24 
  9514-12705  135.42  140.39    138.0     0.15 
  9862-12703   56.86   54.48     55.0     0.25 
  9866-12702  135.98   133.3    132.0     0.17 
   9866-9102   96.13  114.75    118.0     0.17 
   9867-9102   168.4  147.73    150.0     0.25 
   9877-3702    0.51    2.37     27.0     0.21 
  9878-12703   45.56   37.58     45.0     0.17 
  9878-12704   91.12   86.69     65.0     0.25 
  9885-12704    3.13    9.97      6.0     0.26 
   9885-6103   44.78   44.78     44.0      0.2 
   9886-6104   60.98   58.87     64.0     0.14 
  9887-12701  102.47   101.9    103.0     0.22 
  9889-12704    6.17    7.12      7.0     0.21 
   9889-6101  166.15  172.33    168.0     0.19 
  9893-12704  122.79  113.17    123.0     0.18 
   9893-6102   94.67   93.08     95.0     0.18 
   9893-9102   52.31   55.29     51.0     0.23 
  9894-12705   88.44   90.14     83.0     0.23 
 10222-12703  142.48  142.04    144.0     0.23 
  10223-9102  155.18  155.71    156.0     0.12 
  10225-6101  134.66  134.56    126.0     0.26 
 10501-12705  147.54  135.71    135.0     0.13 
  10501-6103    83.1   83.29     83.0     0.25 
 10502-12704   76.96   77.27     77.0     0.26 
 10840-12703  170.54  172.87    178.0     0.11 
 10840-12704  155.99  145.24    157.0     0.11 
 10843-12702  175.53  173.05    170.0     0.19 
 10843-12704   91.31   78.19     83.0     0.13 
 10844-12701    73.9    49.7     72.0     0.25 
 11747-12705  150.39  151.92    148.0     0.21 
  11747-6102   63.63   68.78     66.0     0.22 
 11748-12704   35.76   35.98     33.0     0.15 
  11749-3704   22.67   24.28     22.0     0.22 
 11752-12702  153.85  151.05    151.0     0.19 
  11753-3704     3.4    2.95     11.0     0.21 
 11759-12702    61.0   62.94     69.0     0.21 
  11759-1902    4.02    12.1      5.0     0.23 
  11836-1901  131.21  131.54    127.0     0.25 
 11865-12702   77.65    77.5     73.0     0.26 
 11953-12701  134.75  130.04    135.0     0.22 
 11953-12703  158.59  150.47    161.0     0.15 
  11953-3704  136.39  136.43    137.0     0.23 
  11956-3704   59.89   48.23     59.0     0.23 
  11956-9102  107.33  104.54    102.0     0.25 
 11957-12703   73.06   69.79     69.0     0.25 
  11957-3703   37.63   35.72     37.0     0.17 
  11957-6103  166.26  166.22    163.0     0.23 
  11958-9101    58.8   58.67     59.0     0.22 
  11970-6101   66.03   66.33     58.0      0.2 
 11980-12702   71.44   65.94     49.0     0.22 
 11980-12705   43.71   47.09     43.0     0.15 
  11980-9102  171.72  172.89    172.0     0.19 
 12066-12702  104.64  109.41    114.0     0.14 
  12066-9101   96.75   96.99     96.0     0.24 
  12070-3701  139.37  137.83    130.0     0.24 
  12070-3702   14.59    6.33     11.0     0.17 
  12071-9101   33.68   28.45     34.0     0.19 
 12074-12702  154.59   160.9    177.0     0.19 
  12075-9102   54.39   54.12     54.0     0.23 
 12078-12701  143.66   146.0    145.0     0.13 
  12078-3703  129.85   130.2    130.0     0.19 
  12079-6101   43.94   44.21     44.0     0.26 
 12080-12703   25.58   24.69     22.0     0.16 
  12080-9102  124.15  121.22    118.0     0.26 
 12081-12701   34.47   46.06     64.0     0.21 
 12081-12704  104.36  117.54    108.0     0.26 
  12081-9101  146.08   147.9    149.0     0.22 
 12082-12703  163.44  152.05    167.0     0.21 
 12082-12705   17.34   17.92     21.0     0.19 
  12082-3701   76.97   77.42     79.0     0.14 
 12084-12701   83.29    79.6     84.0     0.21 
 12084-12703  133.99  137.41    124.0     0.25 
 12084-12705  141.93  152.49    154.0     0.21 
 12087-12704    87.4   96.22     85.0     0.23 
  12092-1902  129.68  128.69    114.0     0.14 
  12093-6104  157.51  155.49    155.0     0.23 
  12483-6104   70.68   65.44     68.0     0.19 
 12484-12702   93.76   96.22     99.0     0.11 
 12484-12703   36.16   37.12     36.0     0.23 
  12484-1901  105.06  111.29    114.0     0.26 
 12485-12703   107.8   80.13     78.0     0.24 
  12485-9102  138.67  127.01    138.0     0.16 
 12488-12703   50.49   51.45     47.0     0.24 
  12512-3701  161.36  161.07    164.0     0.23 
 12514-12703  109.78  111.87    121.0     0.25 
 12514-12704    46.8   46.37     43.0     0.15 
  12514-1901   69.61   86.63     88.0     0.26 
  7965-12705  153.98  160.95    146.0     0.26 
  7981-12704  152.52   148.8    157.0     0.21 
   7981-6102  153.69  145.49    149.0     0.23 
  8075-12703   35.06   37.21     32.0     0.18 
  8088-12704   23.81   26.53     21.0     0.11 
   8089-1902   26.85   18.27     18.0     0.18 
   8091-6102   72.03   69.94     73.0     0.24 
  8096-12703    89.0   82.68     90.0     0.18 
  8096-12704   61.78   66.49     75.0     0.21 
  8096-12705  105.81  110.44    107.0     0.17 
  8133-12701   32.25   39.85     45.0     0.15 
  8240-12705  179.13  172.95    179.0     0.22 
  8569-12703   14.97    5.02      9.0     0.21 
   8570-6103   50.73   55.84     58.0     0.26 
  8622-12703   48.49   46.54     47.0     0.16 
  11949-3702  115.72  113.42    120.0     0.22 
 11960-12703   83.65    88.3     91.0     0.25 
  12085-3702  119.52  109.65    120.0     0.22 
 12088-12703  105.95    85.8    102.0     0.19 
 12090-12703    35.1   24.63     30.0     0.18 
 12489-12701   51.05    40.4     55.0     0.24 
 12489-12705   46.64    44.9     45.0     0.25 
 12620-12703  155.91  176.77      6.0     0.18 
  12622-6103   45.55   41.85     42.0     0.18 
 12651-12701  164.26  162.97    164.0     0.19 
 12652-12705  170.34  172.36    171.0     0.15 
  12652-3701    6.46    7.68      7.0     0.21 
  12673-6101  163.81  155.59    158.0     0.23 
 12674-12701  101.63   99.26    101.0     0.15 
  12674-9101  119.95  119.12    112.0     0.23 
  12674-9102    9.17    8.78      9.0     0.14 
  12675-3703   31.38   32.07     33.0     0.25 
 12683-12705   68.13   61.16     66.0     0.18 
 12684-12701   47.82   62.58     34.0      0.2 
  12685-9101  115.77  102.05    103.0     0.26 
 12700-12702   89.23   94.24     86.0     0.12 
  12772-3703   49.81   52.99     54.0     0.15 
  12772-9101  156.71  155.77    155.0     0.24 
  7959-12702   153.4  151.68    157.0     0.19 
   8654-9102   56.88   63.37     61.0     0.23 

